ShiftLIC: Lightweight Learned Image Compression with Spatial-Channel Shift Operations

Learned Image Compression (LIC) has attracted considerable attention due to their outstanding rate-distortion (R-D) performance and flexibility. However, the substantial computational cost poses challenges for practical deployment. The issue of feature redundancy in LIC is rarely addressed. Our findings indicate that many features within the LIC backbone network exhibit similarities. This paper introduces ShiftLIC, a novel and efficient LIC framework that employs parameter-free shift operations to replace large-kernel convolutions, significantly reducing the model's computational burden and parameter count. Specifically, we propose the Spatial Shift Block (SSB), which combines shift operations with small-kernel convolutions to replace large-kernel. This approach maintains feature extraction efficiency while reducing both computational complexity and model size. To further enhance the representation capability in the channel dimension, we propose a channel attention module based on recursive feature fusion. This module enhances feature interaction while minimizing computational overhead. Additionally, we introduce an improved entropy model integrated with the SSB module, making the entropy estimation process more lightweight and thereby comprehensively reducing computational costs. Experimental results demonstrate that ShiftLIC outperforms leading compression methods, such as VVC Intra and GMM, in terms of computational cost, parameter count, and decoding latency. Additionally, ShiftLIC sets a new SOTA benchmark with a BD-rate gain per MACs/pixel of -102.6\%, showcasing its potential for practical deployment in resource-constrained environments. The code is released at https://github.com/baoyu2020/ShiftLIC.

==> figure/spl-plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "配置 0: 路径=../data/kodak/Large.csv, 颜色=r, 线形=-, 标记=o, 透明度=0.9\n",
      "配置 1: 路径=../data/kodak/Small.csv, 颜色=darkblue, 线形=-, 标记=v, 透明度=0.9\n",
      "配置 2: 路径=../data/kodak/TCM'23.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=-., 标记=^, 透明度=0.8\n",
      "配置 3: 路径=../data/kodak/TinyLIC'23.csv, 颜色=(0.09019608, 0.74509804, 0.81176471, 1.0), 线形=--, 标记=o, 透明度=0.8\n",
      "配置 4: 路径=../data/kodak/SFT'22.csv, 颜色=(0.58039216, 0.40392157, 0.74117647, 1.0), 线形=:, 标记=s, 透明度=0.8\n",
      "配置 5: 路径=../data/kodak/INC'21.csv, 颜色=(0.54901961, 0.3372549, 0.29411765, 1.0), 线形=:, 标记=^, 透明度=0.8\n",
      "配置 6: 路径=../data/kodak//GMM'20.csv, 颜色=(0.89019608, 0.46666667, 0.76078431, 1.0), 线形=-., 标记=x, 透明度=0.8\n",
      "配置 7: 路径=../data/kodak/Channel'20.csv, 颜色=(0.49803922, 0.49803922, 0.49803922, 1.0), 线形=:, 标记=v, 透明度=0.8\n",
      "配置 8: 路径=../data/kodak/Joint'18.csv, 颜色=(0.7372549, 0.74117647, 0.13333333, 1.0), 线形=--, 标记=s, 透明度=0.8\n",
      "配置 9: 路径=../data/kodak/Hyper'18.csv, 颜色=(0.83921569, 0.15294118, 0.15686275, 1.0), 线形=-., 标记=v, 透明度=0.8\n",
      "配置 10: 路径=../data/kodak/BPG444.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=--, 标记=^, 透明度=0.8\n",
      "配置 11: 路径=../data/kodak/VVC.csv, 颜色=dimgray, 线形=-., 标记=x, 透明度=0.8\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "findfont: Font family ['Times New Roman'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['Times New Roman'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['Times New Roman'] not found. Falling back to DejaVu Sans.\n",
      "findfont: Font family ['Times New Roman'] not found. Falling back to DejaVu Sans.\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import os\n",
    "import numpy as np\n",
    "from scipy.interpolate import make_interp_spline\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "def plot_multiple_csv(file_settings, output_filename):\n",
    "    \"\"\"\n",
    "    绘制多个CSV文件数据的折线图。\n",
    "\n",
    "    参数:\n",
    "    file_settings: 一个字典列表，每个字典包含 'path', 'linestyle' 和 'color' 键。\n",
    "                   'path' 是CSV文件的路径，'linestyle' 和 'color' 分别是线型和颜色。\n",
    "    \"\"\"\n",
    "\n",
    "    # 创建一个图形和轴对象\n",
    "    fig, ax = plt.subplots(figsize=(6, 4.5))\n",
    "    # axins = inset_axes(ax, width=\"30%\", height=\"30%\", loc=0.5)\n",
    "    axins = inset_axes(ax, width=\"25%\", height=\"30%\", loc=3,\n",
    "                   bbox_to_anchor=(0.08, 0.65, 1, 1),\n",
    "                   bbox_transform=ax.transAxes)\n",
    "\n",
    "    for setting in file_settings:\n",
    "        # 读取数据\n",
    "        data = pd.read_csv(setting['path'])\n",
    "\n",
    "        # 获取文件名作为图例标签\n",
    "        legend_label = os.path.basename(setting['path']).split('.')[0]\n",
    "        \n",
    "        # 三次样条插值\n",
    "        spline = make_interp_spline(data['x'], data['y'], k=3)\n",
    "        xnew = np.linspace(data['x'].min(), data['x'].max(), 300)\n",
    "        ynew = spline(xnew)\n",
    "\n",
    "        # 绘制原始数据点\n",
    "        ax.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "\n",
    "        # 在轴上绘制每个文件的数据\n",
    "        ax.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])   \n",
    "\n",
    "        # 在局部放大图上绘制每个文件的数据\n",
    "        axins.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "        axins.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])     \n",
    "    \n",
    "    # 添加图例  \n",
    "    # ax.legend(loc=(0.72, 0.05), fontsize=8, framealpha=0.5)\n",
    "    #########自定义图例##########\n",
    "        # 添加图例\n",
    "    # 首先获取线和标记的handles和labels\n",
    "    lines, labels = ax.get_lines(), [l.get_label() for l in ax.get_lines()]\n",
    "    markers, _ = ax.collections, [l.get_label() for l in ax.collections]\n",
    "    \n",
    "    # 由于我们需要线和标记在图例中一起显示，我们需要创建一个新的handles列表\n",
    "    # 它包含了线和对应的标记\n",
    "    handles = []\n",
    "\n",
    "    for setting, line, marker in zip(file_settings, lines, markers):\n",
    "        line_marker = plt.Line2D([], [], color=line.get_color(), marker=marker.get_paths()[0], linestyle=line.get_linestyle(),  markersize=setting['legend_marker_size'])\n",
    "        handles.append(line_marker)\n",
    "        \n",
    "    \n",
    "    # 使用新的handles创建图例\n",
    "    ax.legend(handles=handles, labels=labels, loc=(0.70, 0.005), fontsize=9.5, framealpha=0.8)\n",
    "\n",
    "    # # 获取handles和labels并重新排序\n",
    "    # handles, labels = ax.get_legend_handles_labels()\n",
    "    # order = [1, 0]  # 定义新的排序\n",
    "\n",
    "    # # 使用重新排序的handles和labels创建图例\n",
    "    # ax.legend([handles[idx] for idx in order], [labels[idx] for idx in order])\n",
    "\n",
    "    # 设置网格线\n",
    "    # ax.grid(True, linewidth=0.4)\n",
    "    ax.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "    # ax.yaxis.grid(which='minor', linestyle='-', linewidth=0.2, color='lightgray')\n",
    "   \n",
    "\n",
    "    # 设置X轴和Y轴的范围\n",
    "    ax.set_xlim([0, 1.3])\n",
    "    ax.set_ylim([27.5, 40])\n",
    "\n",
    "    # 设置局部放大图的范围\n",
    "    x1, x2, y1, y2 = 0.4, 0.6, 33, 35 \n",
    "    axins.set_xlim(x1, x2)\n",
    "    axins.set_ylim(y1, y2)\n",
    "\n",
    "    # 添加坐标轴标题\n",
    "    ax.set_xlabel('Bit-rate [bpp]', fontsize=14)\n",
    "    ax.set_ylabel('PSNR[dB]', fontsize=14) \n",
    "    ax.tick_params(axis='x', labelsize=12)  # X轴刻度标签大小\n",
    "    ax.tick_params(axis='y', labelsize=12)  # Y轴刻度标签大小\n",
    "\n",
    "    # 设置坐标轴刻度\n",
    "    ax.xaxis.set_minor_locator(ticker.MultipleLocator(0.05))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(0.5))\n",
    "    \n",
    "    ax.tick_params(which='minor', length=2, color='black')\n",
    "    ax.tick_params(which='major', length=4, color='blue')\n",
    "\n",
    "    # 保存图表为矢量图\n",
    "    plt.savefig(output_filename, dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "    # 显示图表\n",
    "    plt.show()\n",
    "\n",
    "# 使用示例\n",
    "csv_files_settings = [\n",
    "    {'path': \"../data/kodak/Large.csv\", 'linestyle': '-', 'color': 'r', 'marker': 'o', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/Small.csv\", 'linestyle': '-', 'color': 'darkblue', 'marker': 'v', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4}, \n",
    "\n",
    "    {'path': \"../data/kodak/TCM'23.csv\", 'linestyle': '-.', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/TinyLIC'23.csv\", 'linestyle': '--', 'color': (0.09019608,0.74509804, 0.81176471,1.0), 'marker': 'o', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/SFT'22.csv\", 'linestyle': ':', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    # {'path': \"./data/kodak-mse/NMLT'22.csv\", 'linestyle': '--', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/INC'21.csv\", 'linestyle': ':', 'color': (0.54901961, 0.3372549 , 0.29411765,1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak//GMM'20.csv\", 'linestyle': '-.', 'color': (0.89019608, 0.46666667, 0.76078431,1.0), 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/Channel'20.csv\", 'linestyle': ':', 'color': (0.49803922, 0.49803922, 0.49803922,1.0), 'marker':'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/Joint'18.csv\", 'linestyle': '--', 'color': (0.7372549, 0.74117647, 0.13333333,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/Hyper'18.csv\", 'linestyle': '-.', 'color': (0.83921569, 0.15294118, 0.15686275,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/kodak/BPG444.csv\", 'linestyle': '--', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},     \n",
    "    {'path': \"../data/kodak/VVC.csv\", 'linestyle': '-.', 'color': 'dimgray', 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "     \n",
    "]\n",
    " \n",
    "\n",
    "# linestyles = ['-', '--', '-.']\n",
    "# markers = ['o', 's', 'v', '^', '*']\n",
    "# markers = ['None', 's']\n",
    "\n",
    "for i, setting in enumerate(csv_files_settings):\n",
    "    # color = plt.cm.tab10(i % 10)  # tab10 colormap有10种颜色\n",
    "    # linestyle = linestyles[i % len(linestyles)]  # 循环使用定义的线形\n",
    "    # marker = markers[i % len(markers)]  # 循环使用定义的标记\n",
    "    # setting['color'] = color\n",
    "    # setting['linestyle'] = linestyle\n",
    "    # setting['marker'] = marker\n",
    "    print(f\"配置 {i}: 路径={setting['path']}, 颜色={setting['color']}, 线形={setting['linestyle']}, 标记={setting['marker']}, 透明度={setting['alpha']}\")\n",
    "\n",
    "plot_multiple_csv(csv_files_settings, '../out_figure/kodak-mse.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "配置 0: 路径=../data/clic/Large.csv, 颜色=r, 线形=-, 标记=o, 透明度=0.9\n",
      "配置 1: 路径=../data/clic/Small.csv, 颜色=darkblue, 线形=-, 标记=v, 透明度=0.9\n",
      "配置 2: 路径=../data/clic/TCM'23.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=-., 标记=^, 透明度=0.8\n",
      "配置 3: 路径=../data/clic/TinyLIC'23.csv, 颜色=(0.09019608, 0.74509804, 0.81176471, 1.0), 线形=--, 标记=o, 透明度=0.8\n",
      "配置 4: 路径=../data/clic/SFT'22.csv, 颜色=(0.58039216, 0.40392157, 0.74117647, 1.0), 线形=:, 标记=s, 透明度=0.8\n",
      "配置 5: 路径=../data/clic/INC'21.csv, 颜色=(0.54901961, 0.3372549, 0.29411765, 1.0), 线形=:, 标记=^, 透明度=0.8\n",
      "配置 6: 路径=../data/clic//GMM'20.csv, 颜色=(0.89019608, 0.46666667, 0.76078431, 1.0), 线形=-., 标记=x, 透明度=0.8\n",
      "配置 7: 路径=../data/clic/Channel'20.csv, 颜色=(0.49803922, 0.49803922, 0.49803922, 1.0), 线形=:, 标记=v, 透明度=0.8\n",
      "配置 8: 路径=../data/clic/Joint'18.csv, 颜色=(0.7372549, 0.74117647, 0.13333333, 1.0), 线形=--, 标记=s, 透明度=0.8\n",
      "配置 9: 路径=../data/clic/Hyper'18.csv, 颜色=(0.83921569, 0.15294118, 0.15686275, 1.0), 线形=-., 标记=v, 透明度=0.8\n",
      "配置 10: 路径=../data/clic/BPG444.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=--, 标记=^, 透明度=0.8\n",
      "配置 11: 路径=../data/clic/VVC.csv, 颜色=dimgray, 线形=-., 标记=x, 透明度=0.8\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import os\n",
    "import numpy as np\n",
    "from scipy.interpolate import make_interp_spline\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "def plot_multiple_csv(file_settings, output_filename):\n",
    "    \"\"\"\n",
    "    绘制多个CSV文件数据的折线图。\n",
    "\n",
    "    参数:\n",
    "    file_settings: 一个字典列表，每个字典包含 'path', 'linestyle' 和 'color' 键。\n",
    "                   'path' 是CSV文件的路径，'linestyle' 和 'color' 分别是线型和颜色。\n",
    "    \"\"\"\n",
    "\n",
    "    # 创建一个图形和轴对象\n",
    "    fig, ax = plt.subplots(figsize=(6, 4.5))\n",
    "    # axins = inset_axes(ax, width=\"30%\", height=\"30%\", loc=0.5)\n",
    "    axins = inset_axes(ax, width=\"25%\", height=\"30%\", loc=3,\n",
    "                   bbox_to_anchor=(0.35, 0.10, 1, 1),\n",
    "                   bbox_transform=ax.transAxes)\n",
    "\n",
    "    for setting in file_settings:\n",
    "        # 读取数据\n",
    "        data = pd.read_csv(setting['path'])\n",
    "\n",
    "        # 获取文件名作为图例标签\n",
    "        legend_label = os.path.basename(setting['path']).split('.')[0]\n",
    "        \n",
    "        # 三次样条插值\n",
    "        spline = make_interp_spline(data['x'], data['y'], k=3)\n",
    "        xnew = np.linspace(data['x'].min(), data['x'].max(), 300)\n",
    "        ynew = spline(xnew)\n",
    "\n",
    "        # 绘制原始数据点\n",
    "        ax.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "\n",
    "        # 在轴上绘制每个文件的数据\n",
    "        ax.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])   \n",
    "\n",
    "        # 在局部放大图上绘制每个文件的数据\n",
    "        axins.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "        axins.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])     \n",
    "    \n",
    "    # 添加图例  \n",
    "    # ax.legend(loc=(0.72, 0.05), fontsize=8, framealpha=0.5)\n",
    "    #########自定义图例##########\n",
    "        # 添加图例\n",
    "    # 首先获取线和标记的handles和labels\n",
    "    lines, labels = ax.get_lines(), [l.get_label() for l in ax.get_lines()]\n",
    "    markers, _ = ax.collections, [l.get_label() for l in ax.collections]\n",
    "    \n",
    "    # 由于我们需要线和标记在图例中一起显示，我们需要创建一个新的handles列表\n",
    "    # 它包含了线和对应的标记\n",
    "    handles = []\n",
    "\n",
    "    for setting, line, marker in zip(file_settings, lines, markers):\n",
    "        line_marker = plt.Line2D([], [], color=line.get_color(), marker=marker.get_paths()[0], linestyle=line.get_linestyle(),  markersize=setting['legend_marker_size'])\n",
    "        handles.append(line_marker)\n",
    "        \n",
    "    \n",
    "    # 使用新的handles创建图例\n",
    "    ax.legend(handles=handles, labels=labels, loc=(0.69, 0.005), fontsize=9.5, framealpha=0.8)\n",
    "\n",
    "    # # 获取handles和labels并重新排序\n",
    "    # handles, labels = ax.get_legend_handles_labels()\n",
    "    # order = [1, 0]  # 定义新的排序\n",
    "\n",
    "    # # 使用重新排序的handles和labels创建图例\n",
    "    # ax.legend([handles[idx] for idx in order], [labels[idx] for idx in order])\n",
    "\n",
    "    # 设置网格线\n",
    "    # ax.grid(True, linewidth=0.4)\n",
    "    ax.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "    # ax.yaxis.grid(which='minor', linestyle='-', linewidth=0.2, color='lightgray')\n",
    "   \n",
    "\n",
    "    # 设置X轴和Y轴的范围\n",
    "    ax.set_xlim([0, 1.1])\n",
    "    ax.set_ylim([28, 41])\n",
    "\n",
    "    # 设置局部放大图的范围\n",
    "    x1, x2, y1, y2 = 0.2, 0.4, 34, 36 \n",
    "    axins.set_xlim(x1, x2)\n",
    "    axins.set_ylim(y1, y2)\n",
    "\n",
    "    # 添加坐标轴标题\n",
    "    ax.set_xlabel('Bit-rate [bpp]', fontsize=14)\n",
    "    ax.set_ylabel('PSNR[dB]', fontsize=14) \n",
    "    ax.tick_params(axis='x', labelsize=12)  # X轴刻度标签大小\n",
    "    ax.tick_params(axis='y', labelsize=12)  # Y轴刻度标签大小\n",
    "\n",
    "    # 设置坐标轴刻度\n",
    "    ax.xaxis.set_minor_locator(ticker.MultipleLocator(0.05))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(0.5))\n",
    "    \n",
    "    ax.tick_params(which='minor', length=2, color='black')\n",
    "    ax.tick_params(which='major', length=4, color='blue')\n",
    "\n",
    "    # 保存图表为矢量图\n",
    "    plt.savefig(output_filename, dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "    # 显示图表\n",
    "    plt.show()\n",
    "\n",
    "# 使用示例\n",
    "csv_files_settings = [\n",
    "    {'path': \"../data/clic/Large.csv\", 'linestyle': '-', 'color': 'r', 'marker': 'o', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/Small.csv\", 'linestyle': '-', 'color': 'darkblue', 'marker': 'v', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4}, \n",
    "\n",
    "    {'path': \"../data/clic/TCM'23.csv\", 'linestyle': '-.', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/TinyLIC'23.csv\", 'linestyle': '--', 'color': (0.09019608,0.74509804, 0.81176471,1.0), 'marker': 'o', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/SFT'22.csv\", 'linestyle': ':', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    # {'path': \"./data/kodak-mse/NMLT'22.csv\", 'linestyle': '--', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/INC'21.csv\", 'linestyle': ':', 'color': (0.54901961, 0.3372549 , 0.29411765,1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic//GMM'20.csv\", 'linestyle': '-.', 'color': (0.89019608, 0.46666667, 0.76078431,1.0), 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/Channel'20.csv\", 'linestyle': ':', 'color': (0.49803922, 0.49803922, 0.49803922,1.0), 'marker':'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/Joint'18.csv\", 'linestyle': '--', 'color': (0.7372549, 0.74117647, 0.13333333,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/Hyper'18.csv\", 'linestyle': '-.', 'color': (0.83921569, 0.15294118, 0.15686275,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/clic/BPG444.csv\", 'linestyle': '--', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},     \n",
    "    {'path': \"../data/clic/VVC.csv\", 'linestyle': '-.', 'color': 'dimgray', 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "     \n",
    "]\n",
    " \n",
    "\n",
    "# linestyles = ['-', '--', '-.']\n",
    "# markers = ['o', 's', 'v', '^', '*']\n",
    "# markers = ['None', 's']\n",
    "\n",
    "for i, setting in enumerate(csv_files_settings):\n",
    "    # color = plt.cm.tab10(i % 10)  # tab10 colormap有10种颜色\n",
    "    # linestyle = linestyles[i % len(linestyles)]  # 循环使用定义的线形\n",
    "    # marker = markers[i % len(markers)]  # 循环使用定义的标记\n",
    "    # setting['color'] = color\n",
    "    # setting['linestyle'] = linestyle\n",
    "    # setting['marker'] = marker\n",
    "    print(f\"配置 {i}: 路径={setting['path']}, 颜色={setting['color']}, 线形={setting['linestyle']}, 标记={setting['marker']}, 透明度={setting['alpha']}\")\n",
    "\n",
    "plot_multiple_csv(csv_files_settings, '../out_figure/CLIC-mse.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "配置 0: 路径=../data/jpegai/Large.csv, 颜色=r, 线形=-, 标记=o, 透明度=0.9\n",
      "配置 1: 路径=../data/jpegai/Small.csv, 颜色=darkblue, 线形=-, 标记=v, 透明度=0.9\n",
      "配置 2: 路径=../data/jpegai/TCM'23.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=-., 标记=^, 透明度=0.8\n",
      "配置 3: 路径=../data/jpegai/TinyLIC'23.csv, 颜色=(0.09019608, 0.74509804, 0.81176471, 1.0), 线形=--, 标记=o, 透明度=0.8\n",
      "配置 4: 路径=../data/jpegai/SFT'22.csv, 颜色=(0.58039216, 0.40392157, 0.74117647, 1.0), 线形=:, 标记=s, 透明度=0.8\n",
      "配置 5: 路径=../data/jpegai/INC'21.csv, 颜色=(0.54901961, 0.3372549, 0.29411765, 1.0), 线形=:, 标记=^, 透明度=0.8\n",
      "配置 6: 路径=../data/jpegai/GMM'20.csv, 颜色=(0.89019608, 0.46666667, 0.76078431, 1.0), 线形=-., 标记=x, 透明度=0.8\n",
      "配置 7: 路径=../data/jpegai/Joint'18.csv, 颜色=(0.7372549, 0.74117647, 0.13333333, 1.0), 线形=--, 标记=s, 透明度=0.8\n",
      "配置 8: 路径=../data/jpegai/Hyper'18.csv, 颜色=(0.83921569, 0.15294118, 0.15686275, 1.0), 线形=-., 标记=v, 透明度=0.8\n",
      "配置 9: 路径=../data/jpegai/BPG444.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=--, 标记=^, 透明度=0.8\n",
      "配置 10: 路径=../data/jpegai/VVC.csv, 颜色=dimgray, 线形=-., 标记=x, 透明度=0.8\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import os\n",
    "import numpy as np\n",
    "from scipy.interpolate import make_interp_spline\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "def plot_multiple_csv(file_settings, output_filename):\n",
    "    \"\"\"\n",
    "    绘制多个CSV文件数据的折线图。\n",
    "\n",
    "    参数:\n",
    "    file_settings: 一个字典列表，每个字典包含 'path', 'linestyle' 和 'color' 键。\n",
    "                   'path' 是CSV文件的路径，'linestyle' 和 'color' 分别是线型和颜色。\n",
    "    \"\"\"\n",
    "\n",
    "    # 创建一个图形和轴对象\n",
    "    fig, ax = plt.subplots(figsize=(6, 4.5))\n",
    "    # axins = inset_axes(ax, width=\"30%\", height=\"30%\", loc=0.5)\n",
    "    axins = inset_axes(ax, width=\"25%\", height=\"30%\", loc=3,\n",
    "                   bbox_to_anchor=(0.10, 0.65, 1, 1),\n",
    "                   bbox_transform=ax.transAxes)\n",
    "\n",
    "    for setting in file_settings:\n",
    "        # 读取数据\n",
    "        data = pd.read_csv(setting['path'])\n",
    "\n",
    "        # 获取文件名作为图例标签\n",
    "        legend_label = os.path.basename(setting['path']).split('.')[0]\n",
    "        \n",
    "        # 三次样条插值\n",
    "        spline = make_interp_spline(data['x'], data['y'], k=3)\n",
    "        xnew = np.linspace(data['x'].min(), data['x'].max(), 300)\n",
    "        ynew = spline(xnew)\n",
    "\n",
    "        # 绘制原始数据点\n",
    "        ax.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "\n",
    "        # 在轴上绘制每个文件的数据\n",
    "        ax.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])   \n",
    "\n",
    "        # 在局部放大图上绘制每个文件的数据\n",
    "        axins.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "        axins.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])     \n",
    "    \n",
    "    # 添加图例  \n",
    "    # ax.legend(loc=(0.72, 0.05), fontsize=8, framealpha=0.5)\n",
    "    #########自定义图例##########\n",
    "        # 添加图例\n",
    "    # 首先获取线和标记的handles和labels\n",
    "    lines, labels = ax.get_lines(), [l.get_label() for l in ax.get_lines()]\n",
    "    markers, _ = ax.collections, [l.get_label() for l in ax.collections]\n",
    "    \n",
    "    # 由于我们需要线和标记在图例中一起显示，我们需要创建一个新的handles列表\n",
    "    # 它包含了线和对应的标记\n",
    "    handles = []\n",
    "\n",
    "    for setting, line, marker in zip(file_settings, lines, markers):\n",
    "        line_marker = plt.Line2D([], [], color=line.get_color(), marker=marker.get_paths()[0], linestyle=line.get_linestyle(),  markersize=setting['legend_marker_size'])\n",
    "        handles.append(line_marker)\n",
    "        \n",
    "    \n",
    "    # 使用新的handles创建图例\n",
    "    ax.legend(handles=handles, labels=labels, loc=(0.72, 0.005), fontsize=9.5, framealpha=0.8)\n",
    "\n",
    "    # # 获取handles和labels并重新排序\n",
    "    # handles, labels = ax.get_legend_handles_labels()\n",
    "    # order = [1, 0]  # 定义新的排序\n",
    "\n",
    "    # # 使用重新排序的handles和labels创建图例\n",
    "    # ax.legend([handles[idx] for idx in order], [labels[idx] for idx in order])\n",
    "\n",
    "    # 设置网格线\n",
    "    # ax.grid(True, linewidth=0.4)\n",
    "    ax.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "    # ax.yaxis.grid(which='minor', linestyle='-', linewidth=0.2, color='lightgray')\n",
    "   \n",
    "\n",
    "    # 设置X轴和Y轴的范围\n",
    "    ax.set_xlim([0.1, 1.4])\n",
    "    ax.set_ylim([28, 40])\n",
    "\n",
    "    # 设置局部放大图的范围\n",
    "    x1, x2, y1, y2 = 0.3, 0.5, 31, 33 \n",
    "    axins.set_xlim(x1, x2)\n",
    "    axins.set_ylim(y1, y2)\n",
    "\n",
    "    # 添加坐标轴标题\n",
    "    ax.set_xlabel('Bit-rate [bpp]', fontsize=14)\n",
    "    ax.set_ylabel('PSNR[dB]', fontsize=14) \n",
    "    ax.tick_params(axis='x', labelsize=12)  # X轴刻度标签大小\n",
    "    ax.tick_params(axis='y', labelsize=12)  # Y轴刻度标签大小\n",
    "\n",
    "    # 设置坐标轴刻度\n",
    "    ax.xaxis.set_minor_locator(ticker.MultipleLocator(0.05))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(0.5))\n",
    "    \n",
    "    ax.tick_params(which='minor', length=2, color='black')\n",
    "    ax.tick_params(which='major', length=4, color='blue')\n",
    "\n",
    "    # 保存图表为矢量图\n",
    "    plt.savefig(output_filename, dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "    # 显示图表\n",
    "    plt.show()\n",
    "\n",
    "# 使用示例\n",
    "csv_files_settings = [\n",
    "    {'path': \"../data/jpegai/Large.csv\", 'linestyle': '-', 'color': 'r', 'marker': 'o', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/Small.csv\", 'linestyle': '-', 'color': 'darkblue', 'marker': 'v', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4}, \n",
    "\n",
    "    {'path': \"../data/jpegai/TCM'23.csv\", 'linestyle': '-.', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/TinyLIC'23.csv\", 'linestyle': '--', 'color': (0.09019608,0.74509804, 0.81176471,1.0), 'marker': 'o', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/SFT'22.csv\", 'linestyle': ':', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    # {'path': \"./data/kodak-mse/NMLT'22.csv\", 'linestyle': '--', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/INC'21.csv\", 'linestyle': ':', 'color': (0.54901961, 0.3372549 , 0.29411765,1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/GMM'20.csv\", 'linestyle': '-.', 'color': (0.89019608, 0.46666667, 0.76078431,1.0), 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/Joint'18.csv\", 'linestyle': '--', 'color': (0.7372549, 0.74117647, 0.13333333,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/Hyper'18.csv\", 'linestyle': '-.', 'color': (0.83921569, 0.15294118, 0.15686275,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/jpegai/BPG444.csv\", 'linestyle': '--', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},     \n",
    "    {'path': \"../data/jpegai/VVC.csv\", 'linestyle': '-.', 'color': 'dimgray', 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "     \n",
    "]\n",
    " \n",
    "\n",
    "# linestyles = ['-', '--', '-.']\n",
    "# markers = ['o', 's', 'v', '^', '*']\n",
    "# markers = ['None', 's']\n",
    "\n",
    "for i, setting in enumerate(csv_files_settings):\n",
    "    # color = plt.cm.tab10(i % 10)  # tab10 colormap有10种颜色\n",
    "    # linestyle = linestyles[i % len(linestyles)]  # 循环使用定义的线形\n",
    "    # marker = markers[i % len(markers)]  # 循环使用定义的标记\n",
    "    # setting['color'] = color\n",
    "    # setting['linestyle'] = linestyle\n",
    "    # setting['marker'] = marker\n",
    "    print(f\"配置 {i}: 路径={setting['path']}, 颜色={setting['color']}, 线形={setting['linestyle']}, 标记={setting['marker']}, 透明度={setting['alpha']}\")\n",
    "\n",
    "plot_multiple_csv(csv_files_settings, '../out_figure/JPEGAI-mse.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "配置 0: 路径=../data/tecnick/Large.csv, 颜色=r, 线形=-, 标记=o, 透明度=0.9\n",
      "配置 1: 路径=../data/tecnick/Small.csv, 颜色=darkblue, 线形=-, 标记=v, 透明度=0.9\n",
      "配置 2: 路径=../data/tecnick/TCM'23.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=-., 标记=^, 透明度=0.8\n",
      "配置 3: 路径=../data/tecnick/TinyLIC'23.csv, 颜色=(0.09019608, 0.74509804, 0.81176471, 1.0), 线形=--, 标记=o, 透明度=0.8\n",
      "配置 4: 路径=../data/tecnick/SFT'22.csv, 颜色=(0.58039216, 0.40392157, 0.74117647, 1.0), 线形=:, 标记=s, 透明度=0.8\n",
      "配置 5: 路径=../data/tecnick/INC'21.csv, 颜色=(0.54901961, 0.3372549, 0.29411765, 1.0), 线形=:, 标记=^, 透明度=0.8\n",
      "配置 6: 路径=../data/tecnick//GMM'20.csv, 颜色=(0.89019608, 0.46666667, 0.76078431, 1.0), 线形=-., 标记=x, 透明度=0.8\n",
      "配置 7: 路径=../data/tecnick/Joint'18.csv, 颜色=(0.7372549, 0.74117647, 0.13333333, 1.0), 线形=--, 标记=s, 透明度=0.8\n",
      "配置 8: 路径=../data/tecnick/Hyper'18.csv, 颜色=(0.83921569, 0.15294118, 0.15686275, 1.0), 线形=-., 标记=v, 透明度=0.8\n",
      "配置 9: 路径=../data/tecnick/BPG444.csv, 颜色=(1.0, 0.49803922, 0.05490196, 1.0), 线形=--, 标记=^, 透明度=0.8\n",
      "配置 10: 路径=../data/tecnick/VVC.csv, 颜色=dimgray, 线形=-., 标记=x, 透明度=0.8\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.ticker as ticker\n",
    "import os\n",
    "import numpy as np\n",
    "from scipy.interpolate import make_interp_spline\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "\n",
    "matplotlib.rcParams['font.family'] = 'Times New Roman'\n",
    "\n",
    "def plot_multiple_csv(file_settings, output_filename):\n",
    "    \"\"\"\n",
    "    绘制多个CSV文件数据的折线图。\n",
    "\n",
    "    参数:\n",
    "    file_settings: 一个字典列表，每个字典包含 'path', 'linestyle' 和 'color' 键。\n",
    "                   'path' 是CSV文件的路径，'linestyle' 和 'color' 分别是线型和颜色。\n",
    "    \"\"\"\n",
    "\n",
    "    # 创建一个图形和轴对象\n",
    "    fig, ax = plt.subplots(figsize=(6, 4.5))\n",
    "    # axins = inset_axes(ax, width=\"30%\", height=\"30%\", loc=0.5)\n",
    "    axins = inset_axes(ax, width=\"25%\", height=\"30%\", loc=3,\n",
    "                   bbox_to_anchor=(0.35, 0.10, 1, 1),\n",
    "                   bbox_transform=ax.transAxes)\n",
    "\n",
    "    for setting in file_settings:\n",
    "        # 读取数据\n",
    "        data = pd.read_csv(setting['path'])\n",
    "\n",
    "        # 获取文件名作为图例标签\n",
    "        legend_label = os.path.basename(setting['path']).split('.')[0]\n",
    "        \n",
    "        # 三次样条插值\n",
    "        spline = make_interp_spline(data['x'], data['y'], k=3)\n",
    "        xnew = np.linspace(data['x'].min(), data['x'].max(), 300)\n",
    "        ynew = spline(xnew)\n",
    "\n",
    "        # 绘制原始数据点\n",
    "        ax.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "\n",
    "        # 在轴上绘制每个文件的数据\n",
    "        ax.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])   \n",
    "\n",
    "        # 在局部放大图上绘制每个文件的数据\n",
    "        axins.scatter(data['x'], data['y'], marker=setting['marker'], color=setting['color'], s=setting['label_size'], alpha=1)\n",
    "        axins.plot(xnew, ynew, label=legend_label, linestyle=setting['linestyle'], color=setting['color'], linewidth=setting['linewidth'], alpha=setting['alpha'])     \n",
    "    \n",
    "    # 添加图例  \n",
    "    # ax.legend(loc=(0.72, 0.05), fontsize=8, framealpha=0.5)\n",
    "    #########自定义图例##########\n",
    "        # 添加图例\n",
    "    # 首先获取线和标记的handles和labels\n",
    "    lines, labels = ax.get_lines(), [l.get_label() for l in ax.get_lines()]\n",
    "    markers, _ = ax.collections, [l.get_label() for l in ax.collections]\n",
    "    \n",
    "    # 由于我们需要线和标记在图例中一起显示，我们需要创建一个新的handles列表\n",
    "    # 它包含了线和对应的标记\n",
    "    handles = []\n",
    "\n",
    "    for setting, line, marker in zip(file_settings, lines, markers):\n",
    "        line_marker = plt.Line2D([], [], color=line.get_color(), marker=marker.get_paths()[0], linestyle=line.get_linestyle(),  markersize=setting['legend_marker_size'])\n",
    "        handles.append(line_marker)\n",
    "        \n",
    "    \n",
    "    # 使用新的handles创建图例\n",
    "    ax.legend(handles=handles, labels=labels, loc=(0.69, 0.005), fontsize=9.5, framealpha=0.8)\n",
    "\n",
    "    # # 获取handles和labels并重新排序\n",
    "    # handles, labels = ax.get_legend_handles_labels()\n",
    "    # order = [1, 0]  # 定义新的排序\n",
    "\n",
    "    # # 使用重新排序的handles和labels创建图例\n",
    "    # ax.legend([handles[idx] for idx in order], [labels[idx] for idx in order])\n",
    "\n",
    "    # 设置网格线\n",
    "    # ax.grid(True, linewidth=0.4)\n",
    "    ax.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "    # ax.yaxis.grid(which='minor', linestyle='-', linewidth=0.2, color='lightgray')\n",
    "   \n",
    "\n",
    "    # 设置X轴和Y轴的范围\n",
    "    ax.set_xlim([0, 1.1])\n",
    "    ax.set_ylim([28, 41])\n",
    "\n",
    "    # 设置局部放大图的范围\n",
    "    x1, x2, y1, y2 = 0.2, 0.4, 34, 36 \n",
    "    axins.set_xlim(x1, x2)\n",
    "    axins.set_ylim(y1, y2)\n",
    "\n",
    "    # 添加坐标轴标题\n",
    "    ax.set_xlabel('Bit-rate [bpp]', fontsize=14)\n",
    "    ax.set_ylabel('PSNR[dB]', fontsize=14) \n",
    "    ax.tick_params(axis='x', labelsize=12)  # X轴刻度标签大小\n",
    "    ax.tick_params(axis='y', labelsize=12)  # Y轴刻度标签大小\n",
    "\n",
    "    # 设置坐标轴刻度\n",
    "    ax.xaxis.set_minor_locator(ticker.MultipleLocator(0.05))\n",
    "    ax.yaxis.set_minor_locator(ticker.MultipleLocator(0.5))\n",
    "    \n",
    "    ax.tick_params(which='minor', length=2, color='black')\n",
    "    ax.tick_params(which='major', length=4, color='blue')\n",
    "\n",
    "    # 保存图表为矢量图\n",
    "    plt.savefig(output_filename, dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "    # 显示图表\n",
    "    plt.show()\n",
    "\n",
    "# 使用示例\n",
    "csv_files_settings = [\n",
    "    {'path': \"../data/tecnick/Large.csv\", 'linestyle': '-', 'color': 'r', 'marker': 'o', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    # {'path': \"../data/tecnick/Medium.csv\", 'linestyle': '-', 'color': 'b', 'marker': 'o', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/Small.csv\", 'linestyle': '-', 'color': 'darkblue', 'marker': 'v', 'alpha': 0.9, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4}, \n",
    "\n",
    "    {'path': \"../data/tecnick/TCM'23.csv\", 'linestyle': '-.', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/TinyLIC'23.csv\", 'linestyle': '--', 'color': (0.09019608,0.74509804, 0.81176471,1.0), 'marker': 'o', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/SFT'22.csv\", 'linestyle': ':', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 2, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    # {'path': \"./data/kodak-mse/NMLT'22.csv\", 'linestyle': '--', 'color': (0.58039216, 0.40392157, 0.74117647,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/INC'21.csv\", 'linestyle': ':', 'color': (0.54901961, 0.3372549 , 0.29411765,1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick//GMM'20.csv\", 'linestyle': '-.', 'color': (0.89019608, 0.46666667, 0.76078431,1.0), 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "\n",
    "    {'path': \"../data/tecnick/Joint'18.csv\", 'linestyle': '--', 'color': (0.7372549, 0.74117647, 0.13333333,1.0), 'marker': 's', 'alpha': 0.8, 'label_size': 5, 'linewidth': 0.8, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/Hyper'18.csv\", 'linestyle': '-.', 'color': (0.83921569, 0.15294118, 0.15686275,1.0), 'marker': 'v', 'alpha': 0.8, 'label_size': 6, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "    {'path': \"../data/tecnick/BPG444.csv\", 'linestyle': '--', 'color': (1.0, 0.49803922,0.05490196, 1.0), 'marker': '^', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},     \n",
    "    {'path': \"../data/tecnick/VVC.csv\", 'linestyle': '-.', 'color': 'dimgray', 'marker': 'x', 'alpha': 0.8, 'label_size': 5, 'linewidth': 1, 'legend_marker_size': 4},\n",
    "     \n",
    "]\n",
    " \n",
    "\n",
    "# linestyles = ['-', '--', '-.']\n",
    "# markers = ['o', 's', 'v', '^', '*']\n",
    "# markers = ['None', 's']\n",
    "\n",
    "for i, setting in enumerate(csv_files_settings):\n",
    "    # color = plt.cm.tab10(i % 10)  # tab10 colormap有10种颜色\n",
    "    # linestyle = linestyles[i % len(linestyles)]  # 循环使用定义的线形\n",
    "    # marker = markers[i % len(markers)]  # 循环使用定义的标记\n",
    "    # setting['color'] = color\n",
    "    # setting['linestyle'] = linestyle\n",
    "    # setting['marker'] = marker\n",
    "    print(f\"配置 {i}: 路径={setting['path']}, 颜色={setting['color']}, 线形={setting['linestyle']}, 标记={setting['marker']}, 透明度={setting['alpha']}\")\n",
    "\n",
    "plot_multiple_csv(csv_files_settings, '../out_figure/Tecknick-mse.pdf')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# Example data points with their (x, y) coordinates, labels, and sizes for bubbles\n",
    "\n",
    "data_points = [\n",
    "    {\"x\": 150, \"y\": -5, \"name\": \"Hyperprior\", \"Para\": 5, \"color\": \"pink\", \"alpha\": 0.7},\n",
    "    {\"x\": 300, \"y\": -15, \"name\": \"CHAR\", \"Para\": 15, \"color\": \"red\", \"alpha\": 0.7},\n",
    "    {\"x\": 350, \"y\": -20, \"name\": \"EVC\", \"Para\": 15, \"color\": \"purple\", \"alpha\": 0.7},\n",
    "    {\"x\": 400, \"y\": -25, \"name\": \"ELIC\", \"Para\": 15, \"color\": \"brown\", \"alpha\": 0.7},\n",
    "    {\"x\": 20, \"y\": 10, \"name\": \"Factorized\", \"Para\": 30, \"color\": \"yellow\", \"alpha\": 0.7},\n",
    "    {\"x\": 2000, \"y\": -25, \"name\": \"Outlier\", \"Para\": 10, \"color\": \"green\", \"alpha\": 0.7}\n",
    "]\n",
    "\n",
    "# # Create the plot\n",
    "# fig, ax = plt.subplots()\n",
    "# 创建两个横向的子图\n",
    "fig, (ax1, ax2) = plt.subplots(1, 2)\n",
    "# 隐藏两个子图之间的空间\n",
    "fig.subplots_adjust(wspace=0.1)\n",
    "\n",
    "# Define a scale factor for bubble sizes\n",
    "scale_factor = 10\n",
    "\n",
    "# Add data points\n",
    "for point in data_points:\n",
    "    bubble_size = point[\"Para\"]  * scale_factor\n",
    "    ax1.scatter(point[\"x\"], point[\"y\"], s=bubble_size, alpha=point[\"alpha\"], color=point[\"color\"], marker='o', linewidth=0.5)\n",
    "    ax1.plot(point[\"x\"], point[\"y\"], marker='o', color='black', markersize=2)  # Adding a center marker\n",
    "\n",
    "\n",
    "# Annotate the data points\n",
    "for point in data_points:\n",
    "    ax1.text(point[\"x\"], point[\"y\"], point[\"name\"], fontsize=8, ha='left', va='top')\n",
    "    ax1.text(point[\"x\"], point[\"y\"], str(point[\"Para\"]) + 'M', fontsize=8, ha='left', va='bottom')\n",
    "\n",
    "\n",
    "# 断裂标志\n",
    "# kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\n",
    "# ax1.plot((1, 1), (-0.05, 1.05), **kwargs)\n",
    "# kwargs.update(transform=ax2.transAxes)\n",
    "# ax2.plot((0, 0), (-0.05, 1.05), **kwargs)\n",
    "d = .005  # 斜线长度\n",
    "ax1.plot((1-d, 1+d), (-d, +d), color='k', transform=ax1.transAxes, clip_on=False)\n",
    "ax2.plot((-d, +d), (-d, +d), color='k', transform=ax2.transAxes, clip_on=False)\n",
    "\n",
    "\n",
    "y_value = -20\n",
    "ax1.axhline(y=y_value, color='blue', linestyle='--', linewidth=0.8)\n",
    "ax1.text(10, y_value, \"VVC\", fontsize=10, ha='left', va='bottom', color='blue')\n",
    "\n",
    "ax1.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "\n",
    "# Create legend for bubble sizes\n",
    "legend_bubble_sizes = [10, 20, 40]\n",
    "for size in legend_bubble_sizes:\n",
    "    ax1.scatter([], [], s=size * scale_factor, color='gray', alpha=0.5, label=str(size) + 'M')\n",
    "    ax1.plot([], [], marker='o', color='black', markersize=10)  # Adding a center marker\n",
    "\n",
    "# Add the legend for bubble sizes\n",
    "ax1.legend(loc='lower right', ncol=len(legend_bubble_sizes))\n",
    "\n",
    "# 设置X轴和Y轴的范围\n",
    "ax1.set_xlim([0, 500])\n",
    "ax2.set_xlim(1900, 2100)  # 离群值\n",
    "\n",
    "ax1.set_ylim([-25, 25])\n",
    "ax1.invert_yaxis()\n",
    "\n",
    "# Set the axis labels\n",
    "ax1.set_xlabel('Thousand MACs per pixel (KMACs/pixel)')\n",
    "ax1.set_ylabel('BD-Rate Saving (%)')\n",
    "\n",
    "# Set the title of the plot\n",
    "# ax.set_title('Comparison of Image Compression Methods')\n",
    "\n",
    "# Remove the legend if you don't want to show the labels in the corner\n",
    "# ax.legend()\n",
    "\n",
    "plt.savefig('rd-c.pdf', dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 432x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "# Example data points with their (x, y) coordinates, labels, and sizes for bubbles\n",
    "# y 负号向上，正号向下 x 负号向左，正号向右\n",
    "data_points = [\n",
    "    {\"x\": 418, \"y\": 2.89, \"name\": \"Hyper'18\", \"Para\": 11.82, \"color\": (0.83921569, 0.15294118, 0.15686275, 1.0), \"alpha\": 0.7, \"para_xshift\": 50, \"para_yshift\": 0, \"M_xshift\": 20, \"M_yshift\": -2, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 449, \"y\": -12.36, \"name\": \"Joint'18\", \"Para\": 25.5, \"color\": (0.7372549, 0.74117647, 0.13333333, 1.0), \"alpha\": 0.7, \n",
    "    \"para_xshift\": 50, \"para_yshift\": 0, \"M_xshift\": 45, \"M_yshift\": -1.5, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 610, \"y\": -19.79, \"name\": \"Channel'20\", \"Para\": 116, \"color\": (0.49803922, 0.49803922, 0.49803922, 1.0), \"alpha\": 0.7,\n",
    "   \"para_xshift\": 50, \"para_yshift\": 2.5, \"M_xshift\": 20, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 1027, \"y\": -19.48, \"name\": \"GMM'20\", \"Para\": 29.63, \"color\": (0.89019608, 0.46666667, 0.76078431, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 20, \"para_yshift\": 3.5, \"M_xshift\": 20, \"M_yshift\": 2, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 1038, \"y\": -21.42, \"name\": \"INC'21\", \"Para\": 50.03, \"color\": (0.54901961, 0.3372549, 0.29411765, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3.5, \"M_xshift\": 0, \"M_yshift\": -5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 509, \"y\": -24.56, \"name\": \"SFT'22\", \"Para\": 99.86, \"color\": (0.58039216, 0.40392157, 0.74117647, 1.0), \"alpha\": 0.5 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3, \"M_xshift\": 0, \"M_yshift\": -4.5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    # {\"x\": 833, \"y\": -24.52, \"name\": \"ELIC'22\", \"Para\": 33.79, \"color\": (0.17254902, 0.62745098, 0.17254902, 1.0), \"alpha\": 0.7 ,\n",
    "    # \"para_xshift\": 0, \"para_yshift\": -2.5, \"M_xshift\": 0, \"M_yshift\": -4, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 475.7, \"y\": -23.40, \"name\": \"TinyLIC'23\", \"Para\": 28.34, \"color\": (0.09019608, 0.74509804, 0.81176471, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": -150, \"para_yshift\": 1.7, \"M_xshift\": -170, \"M_yshift\": 0.2, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 205.08, \"y\": -20.77, \"name\": \"Our-Large\", \"Para\": 17.0, \"color\": \"r\", \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3.5, \"M_xshift\": 0, \"M_yshift\": -5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    # {\"x\": 173, \"y\": -13.12, \"name\": \"Our-Middle\", \"Para\": 5.79, \"color\": \"magenta\", \"alpha\": 0.7 ,\n",
    "    # \"para_xshift\": 40, \"para_yshift\": 0, \"M_xshift\": 35, \"M_yshift\": -1.5, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 157.93, \"y\": -11.82, \"name\": \"Our-Small\", \"Para\": 3.97, \"color\": \"gray\", \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": 3, \"M_xshift\": 0, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 3843.68, \"y\": -30.05, \"name\": \"TCM'23\", \"Para\": 121.88, \"color\": (1.0, 0.49803922, 0.05490196, 1.0), \"alpha\": 0.7,\n",
    "    \"para_xshift\": 0, \"para_yshift\": 3, \"M_xshift\": 0, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"}\n",
    "]\n",
    "\n",
    "\n",
    "# # Create the plot\n",
    "# fig, ax = plt.subplots()\n",
    "# 创建两个横向的子图\n",
    "# fig, (ax1, ax2) = plt.subplots(1, 2)\n",
    "fig = plt.figure(figsize=(6, 4.5))\n",
    "gs = gridspec.GridSpec(1, 2, width_ratios=[3, 1])  # 第一个子图是第二个子图的3倍宽\n",
    "\n",
    "# 创建子图\n",
    "ax1 = plt.subplot(gs[0])\n",
    "ax2 = plt.subplot(gs[1])\n",
    "\n",
    "# 隐藏两个子图之间的空间\n",
    "fig.subplots_adjust(wspace=0.05)\n",
    "\n",
    "# Define a scale factor for bubble sizes\n",
    "scale_factor = 20\n",
    "\n",
    "# Add data points\n",
    "for point in data_points:\n",
    "    if point[\"x\"] <= 1100:\n",
    "        bubble_size = point[\"Para\"]  * scale_factor\n",
    "        ax1.scatter(point[\"x\"], point[\"y\"], s=bubble_size, alpha=point[\"alpha\"], color=point[\"color\"], marker='o', linewidth=0.5)\n",
    "        ax1.plot(point[\"x\"], point[\"y\"], marker='o', color='black', markersize=1)  # Adding a center marker\n",
    "    else:\n",
    "        bubble_size = point[\"Para\"]  * scale_factor\n",
    "        ax2.scatter(point[\"x\"], point[\"y\"], s=bubble_size, alpha=point[\"alpha\"], color=point[\"color\"], marker='o', linewidth=0.5)\n",
    "        ax2.plot(point[\"x\"], point[\"y\"], marker='o', color='black', markersize=2)\n",
    "\n",
    "\n",
    "# Annotate the data points\n",
    "for point in data_points:\n",
    "    if point[\"x\"] <= 1100:\n",
    "        ax1.text(point[\"x\"] + point[\"M_xshift\"], point[\"y\"] + point[\"M_yshift\"], point[\"name\"], fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "        ax1.text(point[\"x\"] + point[\"para_xshift\"], point[\"y\"] + point[\"para_yshift\"], str(point[\"Para\"]) + 'M', fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "    else:\n",
    "        ax2.text(point[\"x\"] + point[\"M_xshift\"], point[\"y\"] + point[\"M_yshift\"], point[\"name\"], fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "        ax2.text(point[\"x\"]+ point[\"para_xshift\"], point[\"y\"] + point[\"para_yshift\"], str(point[\"Para\"]) + 'M', fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "    \n",
    "\n",
    "# 断裂标志\n",
    "# kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\n",
    "# ax1.plot((1, 1), (-0.05, 1.05), **kwargs)\n",
    "# kwargs.update(transform=ax2.transAxes)\n",
    "# ax2.plot((0, 0), (-0.05, 1.05), **kwargs)\n",
    "d = .010  # 斜线长度\n",
    "ax1.plot((1-d, 1+d), (-d, +d), color='k', transform=ax1.transAxes, clip_on=False)\n",
    "ax2.plot((-d, +d), (-d, +d), color='k', transform=ax2.transAxes, clip_on=False)\n",
    "\n",
    "\n",
    "y_value = -20.22\n",
    "ax1.axhline(y=y_value, color='blue', linestyle='--', linewidth=0.8)\n",
    "ax1.text(25, -21 , \"VVC\", fontsize=12, ha='left', va='bottom', color='blue')\n",
    "ax2.axhline(y=y_value, color='blue', linestyle='--', linewidth=0.8)\n",
    "# ax2.text(10, y_value, \"VVC\", fontsize=10, ha='left', va='bottom', color='blue')\n",
    "\n",
    "\n",
    "y_value = 0\n",
    "ax1.axhline(y=y_value, color='red', linestyle='--', linewidth=0.8)\n",
    "ax1.text(120, -1 , \"BPG444\", fontsize=12, ha='left', va='bottom', color='red')\n",
    "ax2.axhline(y=y_value, color='red', linestyle='--', linewidth=0.8)\n",
    "# ax2.text(10, y_value, \"VVC\", fontsize=10, ha='left', va='bottom', color='blue')\n",
    "\n",
    "ax1.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "ax2.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "\n",
    "# Create legend for bubble sizes\n",
    "legend_bubble_sizes = [10, 20, 50]\n",
    "for size in legend_bubble_sizes:\n",
    "    ax2.scatter([], [], s=size * scale_factor, color='gray', alpha=0.5, label=str(size) + 'M')\n",
    "    ax2.plot([], [], marker='o', color='black', markersize=10)  # Adding a center marker\n",
    "\n",
    "# Add the legend for bubble sizes\n",
    "# ax1.legend(loc='lower right', ncol=len(legend_bubble_sizes))\n",
    "ax2.legend(loc='lower right', bbox_to_anchor=(0.85, 0.2))\n",
    "\n",
    "# 设置X轴和Y轴的范围\n",
    "ax1.set_xlim([100, 1100])\n",
    "ax2.set_xlim(3800, 3900)  # 离群值\n",
    "\n",
    "ax1.set_ylim([-31, 5])\n",
    "ax2.set_ylim([-31, 5])\n",
    "ax1.invert_yaxis()\n",
    "ax2.invert_yaxis()\n",
    "\n",
    "# 隐藏第二个子图的 y 轴刻度标签\n",
    "ax2.set_yticklabels([])\n",
    "\n",
    "# 隐藏第一个子图的右边框和第二个子图的左边框\n",
    "ax1.spines['right'].set_visible(False)\n",
    "ax2.spines['left'].set_visible(False)\n",
    "\n",
    "# 由于我们隐藏了第二个子图的左边框，我们也需要隐藏左边的刻度线\n",
    "ax2.yaxis.set_ticks_position('none') \n",
    "\n",
    "# Set the axis labels\n",
    "# ax1.set_xlabel('Thousand MACs per pixel (KMACs/pixel)')\n",
    "ax1.set_ylabel('BD-Rate (%) over BPG444', fontsize=12)\n",
    "\n",
    "fig.text(0.5, 0.04, 'Thousand MACs per pixel (KMACs/pixel)', ha='center', va='center', fontsize=12)\n",
    "\n",
    "# Set the title of the plot\n",
    "# ax.set_title('Comparison of Image Compression Methods')\n",
    "\n",
    "# Remove the legend if you don't want to show the labels in the corner\n",
    "# ax.legend()\n",
    "\n",
    "ax1.annotate('better', xy=(0.6, 0.3), xycoords='axes fraction', xytext=(0.85, 0.15),\n",
    "            arrowprops=dict(facecolor='red', shrink=0.05),\n",
    "            fontsize=16, ha='center', va='bottom')\n",
    "\n",
    "\n",
    "plt.savefig('../out_figure/rd-c.pdf', dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAnYAAAElCAYAAABppq89AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMiwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy8qNh9FAAAACXBIWXMAAAsTAAALEwEAmpwYAACcYElEQVR4nOzdd1zV1f/A8de5lyVLUMQFbnAAiltzJCKOMmeZZl81M1tWVpb2taGWfW0vbZiV1q9cZZKVG3Fl4sKtaUmhIoqyx+WO8/vjwg1kj8sFPM/Hg4fczzif8zlc8H3P55z3EVJKFEVRFEVRlJpPY+sKKIqiKIqiKJVDBXaKoiiKoii1hArsFEVRFEVRagkV2CmKoiiKotQSKrBTFEVRFEWpJVRgpyiKoiiKUkvY2boClc3Ly0u2aNHC1tUoldxUM0IIG9ek9lFtaz2qba1Hta311MS2PXTo0GYp5dCynDN48GB548YNa1UJkv4Gk9F65RdBCnO4IqShYgVptODRvBJqVDmklBw+fDhBStmgssoUtS2PXbdu3eTBgwdtXY1S0el0ADg6Otq4JrWPalvrUW1rPaptraeGtm2Zo1CdTietdo/Z6fD9VOuUXQKdQz0AHLMrIWi9+0twcKl4OZVAp9Ph5OR0SErZrbLKVI9iFUVRFEUpWcJ5yM6wdS0qJjsdEv60dS2syuaBnRDiVSHEMSFEtBBiixCiSc72AUKI5Jzt0UKIl21dV0VRFEW5ZSXGmB9l1mQaO0i6YOtaWJXNAzvgLSllRyllMPAzkDeA2y2lDM75WmCb6imKoiiKgj4DrDhG8fGvDmH3n7U8/tUhq10DIUCfZb3yqwGbB3ZSypQ8L12A2jXoT1EURVFqA2M2COuFDZ9F/IXRJPks4i+rXQOhAUPtDuyqxaxYIcRCYBKQDITk2dVbCHEUuAzMklKeLKksKaVlkGx1l52dbesq1Fqqba1Hta31qLa1nprYtuWZBGHV+9S6goMnaOytUvy0sA4s23qKaWEdLJMlcmXb162ci5j0YOcO1SROsMbPq0oCOyHENqBRIbvmSinDpZRzgblCiBeAGcArwGGguZQyTQhxB7Ae8Cui/OnAdABfX18r3IGiKIqi3OLs6oAVM2l8MK0fH0zrZ7XyAXP97WrUzOgyq5LATko5qJSHfgv8CryS9xGtlPJXIcTHQggvKWVCIeUvBZaCOd1JDZvOXtOm39coqm2tR7Wt9ai2tZ7a3rYODg7Wu8d6TSHzKjg4W6f8UqhwupPsdPD0gVr8PrD5GDshRN5euJHAmZztjUROJkkhRA/Mdb1e9TVUFEVRFAWvNjYN6iqFgwt4tbZ1LayqOoyxWySEaAuYgL+BR3K23w08KoQwAJnAeFnbsikriqIoSk3h4AJ1PCEz0dY1Kb86ntUmObG12Dywk1KOLWL7YmBxFVdHURRFUZSiuHhZNbC7nqoj9PWdAFxJzkKrETRwc0QKLff2a8PX20/hZK/F3k7wxGA/JvVrwYDXdvDX1XT+/uBOy5Jxo97dw7YTV0n7cgwx19KZ8lkUkS+GsPVMKnO6diU7OxsHBwfeeustBg4cCMDQoUOJi4vDYDDQr18/lixZglZb8/L22TywU5TaauHChXz33XdotVo0Gg2fffYZs2fPJi4ujjp16gAwduxYfvjhBwD++ecf6tatS926dfHy8mLZsmVMmTKFyMhItm7dypw5cwr8McrIyOCee+7hzz//RKvVctddd7Fo0SJb3raiKLVZvdYQfwq01pkZW9/Nkej/DQZg3g8ncHWyY9ad7VgcGUd41AWiFgzC3dmelAw9Px68ZDnPw9mevX8k0LdtA5LSs4lLKiSliVGPV7P2bNjwFk2aNOHEiRMMGTKES5fM5axZswZ3d3eklNx9992sXbuW8ePHW+U+rUkFdopiBfv27ePnn3/m8OHDODo6kpCQYJnW/u2339Kt27/LAr700ksATJkyheHDh3P33XcDEBMTYznGy8uLDRs2FPrHaNasWYSEhJCdnU1oaCgbN25k2LBhVXSniqLcUtqPgLO/Vvll31h3hC3zR+DubADA3dmeyf1bWPaP7+3Lqn2x9G3bgHUHLjKme1NOXjTPwdRqBPVcHECjpfOoJ8ClPgABAQFkZmai0+lwdHTE3d0dAIPBQHZ2tqX3r6ax+eQJRamN4uLi8PLyssxO8/LyokmTJmUqQ6vVUq+eOZdT586dLefn/WPk7OxMSIg59aODgwNdunTh4sWLlXgniqIoebjUh3ptrJr25GYpGXrSsrJp1dC9yGNCAxqy68w1jCYTq/bFcm+vZpZ9vvWdWTfzNqjfxhLUAfzwww906dIl3yziIUOG4O3tjZubm+VDdk2jAjtFsYLBgwcTGxuLv78/jz32GDt37rTsmzhxIsHBwQQHB3P9etETvX19fVm3bl2B7YX9MQJISkpiw4YNhIaGVt6NKIqi3CxwLBiqR4LfXFqNoG9bL1btiyVTb6RFg5smSBh1EPhvoHby5Elmz57NZ599lu+wzZs3ExcXh06nIyIioiqqXulUYKcoVuDq6sqhQ4dYunQpDRo04N5772X58uWA+VFsdHQ00dHR1K9fv/iCblLUHyODwcCECRN48sknadWqVWXdhqIoSkE+XcGtsDUHrMPd2R4XJ3v+ik8p9rjxvZrx5NdHGNezkIUK3BpB0y4AXLx4kdGjR/P111/TunXB1CdOTk6MHDmS8PDwSql/VVOBnaJYiVarZcCAAcyfP5/FixdbJkmUV3F/jKZPn46fnx8zZ86s0DUURVFKJAS0u7NKe+2eH92Zmct2k5KhByAtS8/Xu2PyHdOvnRcvjGjHhNua5T/ZkA3thoMQJCUlceedd7Jo0SL69OljOSQtLY24uDjz4QYDv/zyC+3atbPqPVmLCuzK4OLFi4wcORI/Pz9at27NU089VaF13sLCwjh06FAl1lCpLs6ePcu5c+csr6Ojo2nevHmJ55lMJgx6I3qdEYPeiMloAijyjxHAiy++SHJyMu+//36l3oOi1Eaurq6AeXKSEIKPPvrIsm/GjBmWnnWAt99+m3bt2hEcHEz37t35+uuvARgwYAAxMTFkZGRw55130q5dOwICApgzZ47l3F27dtGlSxfs7Oz4/vvvq+bmqlL7u6CBP5hMVXK56YMDuD2wCd1f3kbg7E30W7ADzU2TG4QQzLqzHV5ueYapmIzmerYbDsDixYs5f/48CxYssAyJuXr1Kunp6YwYMYKOHTsSHByMt7c3jzzyCDWRmhVbSlJKxowZw6OPPkp4eDhGo5Hp06czd+5c3nrrrVKVYTQaKyUnjsFgwM5O/eiqs7S0NJ544gmSkpKws7OjTZs2LF26NN9gXKPBREpCJjfi0slIySbhYhrnDsQTZXcBJJDzN8veUcvX6z7m3B/neOXleSyYvwAEbNmyhezsbBYuXEi7du3o0sX8mGHGjBlMmzbNBnetKDWLt7c3H3zwAQ8//DAODg759n366ads3bqVqKgo3N3dSUlJ4ccffyxQRlGz0ps1a8by5ct5++23q+p2qpYQ0H82/PQESKNVLjFvbGCeywmeHdmZ/w4r+AE58sWQQs9P+3IMCC3cPttcX8wfhF988cVCjz9w4EAl1Nr2VHRQShERETg5OfHAAw8A5sds7733Hi1btqRly5acOnWKxYvN+ZSHDx/OrFmzGDBgAK6urjz88MNs27aNJUuW0Ldv32KvExMTw3/+8x/S09MB86eL2267jcjISF566SU8PT05c+YMZ86cYcaMGURERODr64u9vT1Tp07l7rvv5tChQzzzzDOkpaXh5eXF8uXLady4sXUbSMmna9eu/PbbbwW2R0ZGkpGi48zvcSReycCoN2Jnr0WjFbz81JuFliVNkv+MepSJdz2CQW9Ea6/Fs5EzrnXq4uztiFqQRVHKp0GDBvTp04cVK1bw0EMP5dv3+uuvExkZaUmB4e7uzuTJkwGoV68eWq222FnpLVq0AECjqcUPxlzqQ8d74dBXYFcN1141ZEO3B8C5nq1rUqVq8Tuucp08eZKuXbvm2+bu7k6zZs0wGAxFnpeenk7Pnj05evRoiUEdmD9Bbt26lcOHD7N69WqefPJJy77Dhw/zwQcf8Mcff7Bu3TpiYmI4deoU33zzDfv27QNAr9fzxBNP8P3333Po0CGmTp3K3Llzy3nXSnl88MEHBAYGEhAQYHk8evToUXp064lfy3aEDRzGpQvxaLUCByc7NNp/HyesDP+S8Y8PZcKMobz41lPoss1jWKSUfPbdO9w3cwj3PTGEpV98wpHN/zD/uXcQQrBt2zZLGevXr0cIUTsf/yhKJZs9ezZvv/02RuO/vU4pKSmkpqYWORFp3bp1+PrmH6B/y85K7zACmnQGo97WNcnPqIcmweZHxrcY1WNnZVqtlrFjC101rVB6vZ4ZM2YQHR2NVqvljz/+sOzr0aMHLVu2BGDPnj3cc889aDQaGjVqZPnUePbsWU6cOEFYWBhgfvyreuuqzokTJ/j888+JiorCwcGBoUOHMmzoHdw/YTIP3/sc3Tv3YsO27/l2/TIeuf+ZfOdevX6F1RtWsGrJZpwcnfjvG0+wdfcGhofezc/bfyA+IY41H29Fo9FwIykBe0cthmwjrZu15bMPvyRkwEC0dhpWrlxJp06dbNQCilKztGrVip49e/Ldd9+Vu4xbela6EBAyF7a8CAlnQetQ8jnWZswGr7bmetXQJMMVoXrsSqlDhw4FJjqkpKTwzz//4OHhgSnPANKsrH+XMnFycrKMqxsyZAjBwcHFjn967733aNiwIUePHuXgwYP5Jme4uJS8cLGUkoCAAEs6jePHj7Nly5ZS36dSMadPn6Znz544OztjZ2dHjy69WbzoCy78/SfdO/dCCEHP4D7s2Le50PONJgO67CwMRgNZuky86jUEYN3Gb3nw3icsj3XqeXgB5r9ZwYHdOXLsMPt/Pk/sn/GcP3+e4ODgKrlfRakN/vvf//LGG29YhjW4u7vj6urKX3/9Varzb/lZ6Vo7CFtgDqYM5Z9QWCmMenM9whaY63ULUoFdKYWGhpKRkWGZFWU0Gnn22WeZMmUKrVq1Ijo6GpPJRGxsLFFRUYWWsXnzZqKjo1m2bFmR10lOTqZx48ZoNBq++eabfI8H8urTpw8//PADJpOJ+Ph4IiMjAWjbti3Xrl3L92j25MmTFbhzpSwCAwPZvXs3169f51z0JX5a/zNXEuJo1cyPXfu3ArB970auJsQVONe7fiMmjprGyAf7cefk3ri6uNGrcz8ALl75h217fmHyMyOZOe8B/rl8wXKeQNAjuA/7Du1k2Yf/x4DbwqrmZhWllmjXrh0dOnRgw4YNlm0vvPACjz/+OCkp5txpaWlplr//ealZ6TnsHGDwa+bHn8aKpUGZujQK70fDCZy9ybLtha/30fGpVXScs5nR7+0lKd0cQF5P1RHy2g5cp65jxpcHoHEncz3s8vccRkdH06tXL4KDg+nWrZvl/+nk5GTuuusuOnXqREBAAF999RXw76zpvBMtEhISsLe3Z8aMGRW6P2tTgV0pCSH48ccfWbt2LX5+fvj7++Pk5MTrr79Onz59aNmyJR06dODJJ5+0zE4sjdGjR+Pj44OPjw/33HMPjz32GCtWrKBTp06cOXOmyF66sWPH4uPjQ4cOHbj//vvp0qULdevWxcHBge+//57Zs2fTqVMngoODCx3Er1hH+/btmT17NgP6D+Se+0bRtnUHtBotLz75Bt//+i2Tnh5BRmY6dnYFF9BOSUtm1/5t/Ph5JL8s/43MrAw27lgPgF6fjYO9IyveDWfk4PG89uGcfOeG9RvOtt2/ELHvV7r7h5KWVL2ywitKdTd37tx8y/E9+uijhISE0L17dwIDA+nXr1+BiRAXL15k4cKFnDp1ii5duhAcHGz54H7gwAF8fHxYu3YtDz/8MAEBAVV6PzahtYPQl6HrVPNs1HKmQpnSryWbnu+fb9vATj4cfnccxxYNwb+RK//76TQATvZaXh3bgbcnBoN3e/P1C+mpe/7553nllVeIjo5mwYIFPP/88wAsWbKEDh06cPToUSIjI3n22WctT8patmzJL7/8Yilj7dq1NeLneGv2U5aTr69vvk90eX377beFbk9LSyuyvK1bzT04Ny8NdezYMcv3b7zxBmDOmzRgwADLdo1Gw9tvv42rqyvXr1+nR48eBAUFARAcHMyuXbtKviHFKob0HUN7j9uxc9Dw8ddv4+3ViBY+rflowQoA/rl0gb0HdxQ470D0Xpo09MWzrnk1ipDeQzh+5jDDQkbhXb8RIb2HADCg92Be/fD5fOcG+Hfi/N9ncXKsQ6sWrclI1nH9UtHvPUW5VeX+TW7RogUnTpywbO/UqVO+ITVCCJ5//nlLAFAYHx+fImeld+/e/dZct1kI84SK5n1g5xuQ8EeZZ8z2b9+AmGvp+baFdcqZrGKEXm3q832UuW1d7Ez0va0n5//xheNnihxTJ4Sw9L4mJydb1t4WQpCamoqUkrS0NOrVq2dJJ+bs7Ez79u05ePAg3bp1Y/Xq1YwbN47Lly+X6X6qmuqxq8GGDx9OcHAw/fr146WXXqJRo6pb4kUpXOKVdKL3nMXOQcOVa5eJ3LeZIf1HcCMpATAnIP5yzWJGD72vwLkNGzThxNlosnSZSCk5cPQ3WviaV5i4vVcYB4//DsDhE/tp1qRlgfMfn/wcj/7nWQA0GsG1f1JJvJJe4DhFuVX5+/sTFBRkeRwHcOPGDcLCwvDz8yMsLIzExMRCz12xYgV+fn74+fmxYsUKy/ahQ4daHuM98sgjluEzU6ZMwdnZmdTUVMuxM2fORAhBQkKCFe+ymnCpD8PegG5TwckDDFlQSamZvtx5gWGB9c3ldp8KQxeBo2ux57z//vs899xz+Pr6MmvWLP73v/8B5ryfp0+fpkmTJgQFBfHBBx/k65kdP348q1atIjY2Fq1WawkIqzMV2FWyqVOn4u3tTWDgv4kV7733XkuG6xYtWhQ5sH3Tpk20bduWNm3asGjRIsv2AQMG0KxZs3yfDEeNGsXBgweJjo7m1KlTTJkyxVq3pJSS0WDi3MGrvPjuE9z7+BCeffUhnntkHm6u7mzZtYG7Hwll3GNhNKjXkLsGmRMVX7sez8z5UwEIbBvMwD5DmTRzBPc9MQyTlIwaMh6ASWMfYce+Tdz3xDA+/vpt/vvE/wpc/7auA+jWsbfltdZOcO7gVYyGqskMryg1wY4dO4iOjubgwYMALFq0iNDQUM6dO0doaGi+v725bty4wfz589m/fz9RUVHMnz/fEgCuWbOGo0ePcuLECa5du8batWst57Vp08ay3qjJZCIiIoKmTZtWwV1WE7m9d6M/hYEvQ/02IE3lT41iMrBw/UnsnNyY+OJSc7nt7yrVzNdPPvmE9957j9jYWN577z0efPBBwDz2PTg4mMuXLxMdHc2MGTMsPXtgDty3bt3KqlWruPfee8tX7yqmHsVWsilTpjBjxgwmTZpk2bZ69WrL988++yx169YtcJ7RaOTxxx9n69at+Pj40L17d0aMGEGHDh0A8PDwYO/evfTt25ekpCTLmnZK9XH+UDxZegOz3/yWMxoT1zUmTgKnyaL+mIm8Meo/NDNpseffP0IN6jfk/Ve+tLyeft9Mpt83s0DZbq7uvPfyFwW2Dw+9m+GhdxfY/vJM82ooRr2R84fiadtTpbxRlMKEh4dbJp9NnjyZAQMGWIbA5Nq8eTNhYWHUq2dOdBsWFsamTZuYMGGCJYGxwWAgOzsbkSfIGD9+PKtXr+b+++8nMjKSPn36sHHjxqq5sepECPDpav5Kvw6nf4Ibf0H6NchMhOx00NiZjxMac/BnyDb/C1DHE9xb8PXuv/j57zps3xGFcHYuUxVWrFjBBx98AMA999xjyU7x1VdfMWfOHIQQtGnThpYtW3LmzBm8vb0Bc+Lprl278s4773Dq1Cl++umnymsXK1GBXSXr378/MTExhe6TUrJmzRoiIiIK7IuKiqJNmzaWHEjjx48nPDzcEtjldgf37duXdevWMWbMGDXbtRr562IKS6/d4IKLJFVI7AFtngDuL42R3wA3KWht0jJYb0ddKr68XEm0dhoSYtNo2CIDj4Zl+0OoKLWNEILBgwcjhODhhx9m+vTpxMfHW3J9NmrUiPj4+ALnXbp0KV9CYh8fHy5dumR5PWTIEKKiohg2bFi+ZQP9/f356aefSExMZOXKldx///23ZmCXl0t982oQubLTIeFPSLoA+izzI1s7J7iaDK5/wd1fgoMLWzZs4N3Vy9m1axfOZQzqAJo0acLOnTsZMGAAERER+Pn5AdCsWTO2b99Ov379iI+P5+zZs7Rq1Srf+Phnn32W22+/3RLYV3cqsKtCu3fvpmHDhpY3VF6F/eHYv3+/5XVoaCgPPfQQRqORVatWsXTpUl599dUqqbdSNCkl668mseLsZfSORjRocKLgYwEtAi2gF3BKa+Cs1sDtenv6Gu0RhRxfmewcNFw4nkDnhs2seh1Fqe4iIiJo1aoVV69eJSwsjHbt2uXbL4TI1+NWWps3byYrK4uJEycSERFhSRAPMGbMGFatWsX+/fv57LPPKnwPtY6DCzTpaP7KMWHCBCIjI0lISMCnVVvmz5/P66+/jk6ns7Rtr169+PTTTwHzRJiUlBSys7NZv349W7ZsoUOHDkybNo1HHnmEbt268fnnn/PUU09hMBhwcnJi6dKlALz00ktMmTKFoKAgpJS88cYbeHl55QvsAgICasRs2FwqsKtCK1euZMKECeU6V6vV0rdvX1atWkVmZqZlHULFdgwmyZsX4jicmIbeYCr1mpAaBBLYaq8nRmPiPr1jvt69yiaEICNJR0aKDmf3arieo6JUkdzxbd7e3owePZqoqCgaNmxIXFwcjRs3Ji4uzvII7ubzch/XgjnNSd4sBWBORj9y5EjCw8PzBXb33nsvXbt2ZfLkybV73dhKtHLlygLb7r//fqBgFgmgyKdkeXPG9u3bt8AiA2DuySssif/Ns6ZzTZkypdqPaVfvsipiMBhYt25dkYMvmzZtSmxsrOX1xYsXCwyyHT9+PE8++STjxo2zal2VkklpDuqOpWVgTDeUa9UaewTntEa+tdchqZzZYkXR2mv459QNq15DUaqz9PR0ywzV9PR0tmzZQmBgICNGjLDMcl2xYgUjR44scO6QIUPYsmULiYmJJCYmsmXLFoYMGUJaWpplvLPBYOCXX34p0AvYvHlzFi5cyGOPPWblO1QUM9VjV0W2bdtGu3bt8PHxKXR/9+7dOXfuHBcuXKBp06asWrWqwNqF/fr144UXXih3r59SecKvJnE0NQN7IUjTGcv1+AbMwd15rZE9Jj39jNZbY1GjESReycBoMKG1U5/nlFtPfHw89957L0IIDAYD9913H0OHDqV79+6MGzeOL774gubNm7NmzRoADh48yKeffsqnH3+MITWZKWNHE9ShPUiYcvdoLh45gNbDk8kPP0Z2djYmk4mQkBAeeeSRAtd++OGHq/p2lVuYKCq5YpVWQohXgZGACbgKTJFSXhbm/y0/AO4AMnK2Hy6urG7dusncaey2kHdsQMOGDZk/fz4PPvggU6ZMoVevXvl+6S9cuMCjjz7Kpk3mZVN+/fVXZs6cidFoZOrUqcydOxcwpzt5++23LXmXcrm6uhabAPlWptOZV14orNu+ohJ0ep49G4sJ0OuMpN7IrPAjFoHkiSwnq06oyM4yENCvKZ6NSl5zuDjWbNtbnWpb6ylL2xoNBi4cPcSFwwdIu3EDvS4LrZ0dGu2/v58moxGjwYC9oxOunvVo2bU7LTt1RWtXqf0lZf7EqNPpZG18/9TW3w2dToeTk9MhKWW3ko8uneoS2LlLKVNyvn8S6CClfEQIcQfwBObArifwgZSyZ3Fl2TqwK4va+katDqzZth/+fYXfk9LRCkFGsg5dpqHcPXa5jEgCjXbcrbfee8FklHg3d6dV5wYVKke9b61Hta31lKZtpZSc3rODPw9GkZWehp19waX/imLI1uPk6krrbj1o3zekwn8TcqjALkdt/d2wRmBXLR7F5gZ1OVzAMuBoJPC1NEefvwshPIQQjaWUKombYhPZJhPHUjPR5vzRNhpMlfIHXIvgvMaIHpkvz11l0mgF6SlqDVlFKUxa4g32ff8dyVfj0drZlSmoA7BzsMeQrePUrh1cOnua3mMn4OpZM9JjKLVLtQjsAIQQC4FJQDIQkrO5KRCb57CLOduKDOyklJbIvrrLXWhYqXzWatuzaZlo9Ho8teZHr3ZIKuvpqQ7JFWmgmcmKj2N1ugr/fqj3rfWotrWe4to24Z8Yorf8islkwKmuR4WuYw9kZWaw87sVBA++A69mLcpdVnl6p2rre0jdV+lV2ShqIcQ2IcSJQr5GAkgp50opfYFvgRllLHu6EOKgEOLgtWvXrFF9RQHgRFomDhpzj5qUEmmqvKEMdsAFjXWX/9LrjJiMaokxRcmV8E8MRzb/jMlkRIjK+S9RCA0mk5Ejm38m4Z+YSilTUUqrynrspJSDSnnot8CvwCvAJcA3zz6fnG03l70UWArmMXY17Rl8TatvTVLZbRtjkCQLc4+alJIkg3kFnMJkJycSu3k9vkNG4VDXsxSlC/42SRJvJLFh2/fcNehuPNwr91GOMRvs7R2ws694r6B631qPalvrydu2aYk3OPDjmpygrvKHQEgpOfDjGgY99HiVPZZ1cHCo1e+f2nxvlaVaPIoVQvhJKc/lvBwJnMn5/idghhBiFebJE8m1ZnydTgebNsFvv0FsLGRng4MDuLnBoEEwYgSoN3C1U5YOutjN6zm97F0AWo97oISjc8oHNmz7nsXLzWtV/mfM9LJWsQTSsvyiotzKpJTs+/47TCZDpfXU3UwIgclkYN8PKxn04GNWCR4V5WbVJaHVopzHsseAwcBTOdt/Bf4CzgOfAzU/w2N2Nrz5JkycCKtXw9WrkJpqDvRSU+HyZVi61Lz/zTfNx1dD169fJzg4mODgYBo1akTTpk0JDg7G1dW13Ik4Y2JiCAwMLLB9ypQpfP/99wDo9XrmzJmDn58fXbp0oXfv3pa1F3NX44iNjWXw4MEEBwcTEBBgWfgZzMvHdOzYkeDgYAYPHszly5fLVEdNGf4u+w4ZRftpz+A7ZFTpywfuGnQ3M6bM5q5Bd5d4fNmJInsYFeVWcnrPDpKvxlstqMslhIbk+Cuc3rPDqtdRlFzVosdOSjm2iO0SeLyKq2M9qanwzDPmHjp7e3PvXGGcnMyBXkQE/PEHvPde0cfaSP369YmOjgZg3rx5uLq6MmvWLKtf96WXXiIuLo4TJ07g6OhIfHw8O3fuzHeMnZ0db7zxBp07dyY7O5uuXbsSFhZGhw4deO655yxr7H744YcsWLDAst5gaTR2tOdEWs6s2BKCPIe6nqXuqQNzypP6Jg0e7vWs0FNnJoQ5WbGi3MqMBgN/Hoyq7JxzRdLa2fHnwSja9u5fZddUbl3qs3tVyc6Gp5+GS5fMQV1p2Nube/Ceeaba9tzdLDIykuHDhwPmgG/q1KkMGDCAVq1a8eGHHwLw8ssv8/7771vOmTt3br5etaJkZGTw+eef89FHH1nGWTRs2NCyxFqDBub8bI0bN6Zz584AuLm50b59ey5dMg/NdHd3t5SXnp5e5kcjXd1d0OU8jxVCILSVFyTpgbYm6/5KOjhp0WjVr71ya7tw9BBZVZzcXZeeRszRYvPrK0qlKNdfeKEGCpTd++/DxYugLeOgda3W3MOXJxCqSc6cOcPmzZuJiopi/vz56PV6pk6dytdffw2AyWRi1apVlgWei3P+/HmaNWuWLzjL68CBAwW2xcTEcOTIEXr2/Dev9dy5c/H19eXbb79lwYIFZbqfdq5OeOaZeKCtxMDOTQqrpjoBcHQpW24uRamNLhw6gJ1D1f4uaO3t+etQVJVeU7k1lfej+yUhRMXS199KdDqIiip9T93N7O3N59eQ/Hx53XnnnTg6OuLl5YW3tzfx8fG0aNGC+vXrc+TIEbZs2ULnzp2pX79+pV87LS2NsWPH8v777+cLBhcuXEhsbCwTJ05k8eLFZSrTQaOho1sdjDkrtmjtNFTG6i1GJG1MWqslJwbzyhMu7mpCjnJrM2Rnk5Z4wybXTktKxFBDnr4oNVexgZ0QYldhX0B94Kec75WS/PQTJCdXrIykJHM5NUzeqelarRaDwQDAtGnTWL58OV999RVTp04tVVlt2rThn3/+ISUlpcRj9Xo948ePZ+LEiYwZM6bQYyZOnMgPP/xQqmvndV+j+tjndFrbO9lVSmBnB4TprTv2xqA34tnY2arXUJTqLvHKJfS6LJtcW5+VSVJ87UjsoFRfJfXYtcecgeGLPF9fApnAypzXSkm2bTNPiKiIOnXM5dQSo0ePZtOmTRw4cIAhQ4aU6hxnZ2cefPBBnnrqKUu27mvXrrF27dp8x0kpefjhh2nXrh3PPPNMvn3nzp2zfB8eHk67du3KXHcvR3tGN/Qk22TCzkFT4RQGeiS36+2pW1lLWBRBa6/F3auOVa+hKNVd3Lk/bDaBQWun5fIfZ0o+UFEqoKTAzh/4A5gOHJNSrpBSLscc2K2SUq6wcv1qh9TUYncnZGfz1p9/klBSF30J5dQkDg4OhISEMG7cOLR5xh2ePXsWHx8fy9fNQdtrr71GgwYN6NChA4GBgQwfPrzAmLu9e/fy3XffERkZaUnJ8uuvvwIwZ84cAgMD6dixI1u2bCnVpI3CjPT2oJObMwYk9o7acvfa6ZH4GbX0NVp3vI/JJPFs5IzWTk2cUG5tGclJaMo61jlHSno663fuJSU9vVzna7R2ZCQnletcRSktUZr/kIQQtwEfAfuAF4FTQLCU8qp1q1d23bp1kwcPHrR1NfK7++5Cx8fpvLwAmLxlC6svX+bN9u15rnXrostxdIScfG41nclkokuXLqxduxY/P79KLz93PVRrZik3mCRvXojjSGIaGdd1ZU4jkhvU3ad3RGvFsXVgXkqs85BmOLtVvD2qom1vVaptrSe3bQ9vWMeVP/8oVxnrd+7l641bmTQsjFG39ylXGY1a+9P77gmlPbzMfxh0Ol2NW32pNGrr74ZOp8PJyemQlLJbZZVZqo/vUsrfgO6YEwUfBjwqqwK3BAeHYnfH63RM9vHhAV/fYo8rqZya4tSpU7Rp04bQ0FCrBHVVxU4jeKFVY+73bYC9nQYTpVvSwYhEIAnT23N/FQR1UkqcPRwrJahTlJpOaMrfaz2wWzCThoUxsFuwTa6vKKVR6neYlNIkpXwf6ANMABKtValap5jkwtlGIweTkng/IACvkgK3apakuCSxsbGEhITQoUOHfCtAZGdn4+3tzfbt2+nWrRtRUQVTAPz999906dLFsnpEYUmER4wYkW+liilTpuDs7ExqnkfWM2fORAhBQkKCFe7QnMtuZENP3m3rSzudFnsJWUiM5O8JNyLJQmIvIdBoxxNZTvQzOiCsHNQBGLJNtAzysvp1FKUmcK7rgcloLNe57i4ujLq9D+4uLuU632Q04FzXo1znKkpplXkEqZQyTgjhD2zFnFNVKcmgQeZlwgqZQKEzmXgvIACPklKhZGZCWJiVKmgddnZ2vPPOO3Tp0oXU1FTLChDPP/88r7zyCsOGDePXX3/l+eefJzIyMt+5jRs3Zt++fTg6OpKWlkZgYCAjRoygSZMmAKxbtw5XV9cC12zTpg3h4eHcc889mEwmIiIiaNq0qdXvtZWPO9Mv1SP+chqXHCRnNSaua8x9eBqgvklDW5OGZlZOaXIzo8GEl68rHg3VbFhFAWjs58+ZvTvLPc6uIowGI038yz5hS1HKotjATggxsIhds4E/hRBJUsqIyq9WLTNihHld2CLy0D1Y0iNYAA8PuOuuyq2XlTVu3JjGjRsD+VeAEEJYUpYkJydbgrW8HPL0Xup0Okymfx9zpqWl8e6777J06VLLqhO5xo8fz+rVq7nnnnvYuXMnffr0sawla21tujYk+VoWrYwmWptsv2yQlBKtvZY2XRvauiqKUm14NmqKvaMTUPE0RWVl71QHj4aNq/y6yq2lpEex24CvyZ/u5AvMY+zeB5ZZsW61h6Mj9OgB+oIdnGO2bWN7SY8J9Xrz+TV40GjeFSDef/99nnvuOXx9fZk1axb/+9//Cj0nNjaWjh074uvry+zZsy0B4EsvvcSzzz6Ls3PBXih/f3+uXbtGYmIia9asYfz48Va9r7y0dhr8unljyC7dWDtrM2Sb8OvmrWbCKkoedg4OuHrWs8m1XT08saslY6WV6qukv/jzgBvAo1LKlrlfwDWgm5SylbUrWGvMnAk+PpBnbEeGwcDh69fp5elZ9HlGI/j6ms+voW5eAeKTTz7hvffeIzY2lvfee48HH3yw0PN8fX05duwY58+fZ8WKFcTHxxMdHc2ff/7J6NGji7zemDFjWLt2LQcOHKBfv37Wuq1CeTZyoXmQF3obB3f6bBPNg7zwbFS+sUCKUpu17NodQ3bVjiQy6PW06tqjSq+p3JqKDeyklAuAUcBTQogfhRCleGaoFMrBAd57D5o2tfTc7bt6laB69XAtKlmmXm8+/t13a+yMWL1ez9ixY/OtALFixQrL9/fcc0+hkyfyatKkCYGBgezevZt9+/Zx8OBBWrRoQd++ffnjjz8YMGBAvuPvvfde5s+fT2hoKBobzEDzaeuJTztPmwV3+mwTPu088WlbzAcGRbmFtezUFadCxuhak5OLKy06danSayq3phL/15NS/iWlHAZ8B2wXQrwIVk6RX1u5ucGSJTBwIDg64mwy8UhhKx9kZZknWgwcaD6+hs2GzSWl5MEHH6R9+/b5VoBo0qQJO3fuBCAiIqLQlCcXL14kMzMTgMTERPbs2UPbtm159NFHuXz5MjExMezZswd/f/8CEy+aN2/OvHnzmD59uvVurgTNA+rTPLA+ep2xUpYcKw0pJXqdkRZB9WkeUPlr7ypKbaG1s6N1tx4Yc5Y4tDajwUDrbj1stuKFcmsp9btMSrlWCLER8+PZSxQxI1YINgFRUvLyTdtHAquBw1Jy2037vIDLQBcpOSEEjYHXgDsA15zrrQbelJLypfyuLhwc4PnnQaej18aN9N63D2JjITvbvM/d3TyL9q67avSYOjCvAPHNN98QFBREcHAwAK+//jqff/45Tz31FAaDAScnJ5YuXQrAwYMH+fTTT1m2bBmnT5/m2WefRQiBlJJZs2YRFBRU6ms/9NBD1rilMvFp64lLXQfOHbyKUW+06lg3o8GE1l5Lh76N1ONXRSmF9n1DuHTmFKnXryGE9X43pTRRt2Ej2vcNsdo1FCWvUq08UeAkIYQs4kQhmAAsBFpL+e+0IyH4HkgGJgN+UnIhz74ZwANS0lUI6mFOgvwb8F8piRECX2AW8IWUHCuubtVy5YlCpKam0qlTJ06cOFHoJAClYqpTlnKjwcT5Q/EkxKZVytqyeUkpMWSbU5q06dqwSiZKVKe2rW1U21pPYW2blniDbZ8vwWQyVurvZS4pJRqNlkEPPV7eCRtq5YkctfV3wxorT5Q3sLsMdJJSXiu4jzrAFeAuKdmVs80TiAN6Am8Be6RkQZ5zooBvpeQDIXgNGGkuv5Sp/PNo3rybbNDAHNg98QS0bw+PPWbe168fvPUW9Oplfu3iAjt3wpQpcOKEedvKlbBxI3z9tfn1c89B48aQ+yQxLAzmzoXcYV1eXrBpE4wfD+fPm7f9+KO5nDVrzK9fftn8ZPW//zW/vusu8PffxvTpPvj7++Prq2H9ehg1Ci5eNB+zcSN8/DFs2GB+/frr5ie0C3Jabdw4mDABcucQtGkDq1bB0KGQO8k2MhIWLoStW82v330X4uLMbQAwaRIMG2YuByAwEJYvh9tvh9ylEH//3dwGu3ebX3/8MZw+DR99ZH49fTr07g0PPGB+3b07fPIJ9Oxpnveh1cL+/fDoo3DggPmYr76CffvMqf2s9XMKCTEwZ46RIUMcK/RzeuwxcxuBee5LRX5ORr0R73pZvPz4ZZ59vSnJqeYRDZ8svMxXazyIOmoO8GdOvU5Copb/+9EDgDtCUundNYOX3janLWndLJsXn7zKoy80RmfQ4ljHjgOHtFX2c3r0UfOvZf/+mmrz+1SZPyew3e/TAw/o6dVL8vDDDhX+OVXHv3u2/Dm9+ab5fTt5sibfz6l18xTG93iPFz+bjC7b3O6LHlvGil8HczqmGQDTR/3CxasN+PU38+SHsB6HaNv8IovXjjTXw+cyD4/+hdlLHsRk0qDRmFj02DKWrh9OXHog9o5O5f05lTmwW7JEL7/6yr4s16gR74V587LR6QT/+5/53qrL72xF/7ZKaeLwYW3VBXZCiF1F7OqJuVdNL6XsX/A8PjeXzbSc1w8Dj0pJsBBMBOZJiV/OvrbAcaCplFwTgt+BzVLySnluqKb02M2aNQsXFxf++9//1rpPINVBdf50l5Gi459TN0i8koFRb8TOXotGW/Lfb5NRYtAb0dpr8WzkTLOAejZZJqw6t21Np9rWeopr2yt/nuP3H1ZhMhkq5bGslCY0Gjt6jR1Po9YVWjZR9djlqK2/G9bosStpjF174CTwVZ5tAugIrMT8aLUwK4CfhWCGlGQBk3K2AfwIfCIEt0nJbzn7NkpJbu9ffcy9e7Was7MzgwcPtnU1FBtwdnekXa/GGA0mUhIySYzLID1Fhy5dT3aWEfNnLQkIhAAHJy2OLva4uDvi2dgZd686KjedolSiRq39GPTQ4+z7YSXJ8VcqNMnBaDDg0bARvcZOsFm+POXWVlKPnSfwBhAAzJBSHsnZHof5UezVos/lPPAicAA4A/hISXzOvi8wT754FLgAPCslP+TsuyV67KD2fgKpDmpq25qMJkwmiTSB0IBGI9Boq1cQV1PbtiZQbWs9pWlbKSWn9+zgz4NRZKWlYedQwlKPeRj1ehxdXGndrQft+4ZU1pg91WOXo7b+blR5j52UMhGYLoS4DVgmhNiHOVgrzcC8rzH3xrXFHKjF59m3AlgPrAPcgA159m0DRgvB/PKMsasJNm7cyP79+3nhhRdsXRWlmtFoNWhUMiFFsQkhBB36DaRt7/7EHD3MX4ejSEu8gT4rC62dFo323/8yTUYDRoMRe6c6uHp40qprD1p06qJSmig2V6p3oJTyNyFEd+BJzGPrPEpx2teYg8COwNM37dsNJAFLgVVSkp1n37vA/cAKIXhRSv4WgqbAs8DykmbF1gQbN27Ex8fH1tVQFEVRCqG1s6N11x607toDQ3Y2SVcuc/ncWTKSk5AmE0KjwbmuB0382+HRsLFaJkypVsqSx84EvC+EWA30ABKLP54YIfgN6AT8dNM+KQRfA6/AuLpCrD0DZAN/Ag+AvA2uvw/6GCHcTBCvh13HYcqLZbu96ikiIoKvvvqq5AMVRVEUm7JzcMCrWQu8mrWwdVUUpVTKNHgnZ0kxe+AI0Lik46VkgJR4SomukH3zpETA2q+BQCllR+AP4AUpuQxez0Pjk1K6aKVs5STllO5SklGW+lZHGRkZODg40LlzZ1tXRVEURVGUWqbYwE4Ica8Q4ss8m/7APNkhBrgghBhb0QpIKbdIKXPXdfkdqNXPKJ2dnTl8+DB2ahyGoiiKoiiVrKTo4mHM4+RyZWFe4gugDzAfzLNZK8lUzEuH5WophDgCpAAvSil3l1SAlNIye6Y6+uijj+jZsyc9evQgOzu75BOUclFtaz2qba1Hta31lNS2UkoMVzPQxSRjTNMjs4xgkqARCCctWld7HFvUxc7b2SqrVBSmPDNAa+t7SN1X6ZUU2LUD9uV5nSalNAIIIfYA/qW5iBBiG9CokF1zpZThOcfMBQzAtzn74oBmUsrrQoiuwHohRICUMqWQ8qcD0wF8fX1LUyWb+fTTTxmQm7JbURRFsSkpJVnnE9GdT8aUlg0aDTfHbVJnxJiUTfY/qWhcHXBsUxenNp5VFuApSlmUFNjVBRzAPEZOSpk3anKgdLNjkVIOKm6/EGIKMBwIzV2DVkqpy3PdQ0KIPzEHkgWS1Ekpl2KeYUu3bt2qbQ6f2NhYkpOT6dKlCxrNv0/Bq2t9awPVttaj2tZ6VNtaT962NaRlk7o9FkNCJlqtBi0l5RrSQpIR/f4E5J/puIU2w861es2IdXBwqNXvn9p8b5WlpMkT5zE/ci1MX8yzWCtECDEUeB4YIaXMyLO9gRBCm/N9K8AP+Kui17OlgwcPEhISki+oUxRFUaqe/noWST+ex3AjC1HGJOBCq8GQc77+epaVaqgo5VPSu/lz4FMhRL4pnEKILsDH5PSSVdBizEmKtwohooUQn+Zs7w8cE0JEA98Dj0gpb1TC9Wxm9OjRfPfdd7auhqIoyi3NkJZN8sa/kAZTuR+nCo1AGkwkb/wLQ1rtHP+l1EzFBnZSysXAZuCAEOIvIcRvQogLwH5gS87+CpFStpFS+kopg3O+HsnZ/oOUMiBnWxcp5YaSyqrOpJQsXLgQg8FQ8sGKoiiKVUgpSd3+D1Jf/qAulxACmW0yl1fM8pyKUpVK7H+WUj4BtMe8ZuwvOf8GSClnWLlutcpff/3FkiVL1PgARVEUG8o8mYAhIbPSJj4IjcCQkEnmyYRKKU9RKqrEZGpCiMFAIHBESvmZ9atUO+3YsYOBAweqWVSKoig2IqUk89SNMo+pK4nQasg6dYM6AV7qb7xicyUlKJ4N/AiMBzYIIR6vklrVQjt27CAkJMTW1VAURbllGa5mYEqxTp5TY4oO/eU0q5StKGVRmgTFoVLK34UQfTBPllhi/WrVPp988omaDasoimJDuphkqOTeOguthqw/EnFo6mad8hWllEp6h3tJKX8HkFLupfAkw0oJLl68SFRUFK6uriUfrCiKoliFMU1vtUelQgiMqWp2rGJ7JX50EWaanJxyIs9rjRBCdUGVQnh4uEpzoiiKYmMyy1jqY6+nJrJ445dcT00s9TmmDJX1QLG9kh7FumJe5iuXyPNaABJKTNV9y4uIiGD06NG2roaiVJherychIYErV65w48YNdDodJpMJKSVCCDQaDY6Ojnh6euLj40P9+vWxt7e3dbUVxcxU+pQkK/f8yPw17wIwY9jUSi9fUaylpMCuZZXUohYzmUxERkby4Ycf2roqilIuOp2OEydOEBsbS0ZGBhqNBo1GU2xOxitXrnDy5Ens7e1xdnamWbNmBAQEqHQ/im1pcvsjSjah7+h8/5a+fEWxrWIDOynl31VVkdpKSsmGDRto2rSprauiKGVy9epVjh07xrVr1zAYDGi15s55O7sSsySh1Wotx2dkZHDy5EnOnj2Lt7c3QUFBeHt7W7XuilIY4aSFFFOpjq3v5ln6nrocGueSfzcUxdpKk8euE+YExQellOeFEAuBu4ATwJNSSpWVsRjnzp3D39/f1tVQlFLLyspi165dXLlyBa1WixDCEqSVl1arRUrJlStXuHTpEo0bN6Zfv344OTlVUq0VpWRaV3tM8dlWmUAhpUTr5lDp5SpKWZWUx+4RYDfwNBAlhPgA6AV8CjQA3rd2BWu65557jh07dti6GopSKufOnWP9+vVcvXoVOzu7Sv8PUAiBnZ0d8fHxhIeHc+7cuUotX1GK49iiLhhL12NXZkYTTv6e1ilbUcqgpB67WUB/KWW0EKI78DvQSEp5TQixGjhp9RrWYAaDgd27d/Pll1/auiqKUiy9Xk9kZKSll87aORc1Gg1Go5Hff/+dmJgYBgwYoCZZKFZn5+2Mxt0RaYXZq1p3R+ybqJRWiu2V9NfbW0oZDSClPACkSymv5by+Djhbt3o12+HDh2nWrBkNGjSwdVUUpUg6nY5ffvnFEtRVJa1Wy5UrV/jll1/Q6ayzIoCi5BJCUKdDPWQl99pJowmnDvXUcmJKtVDWj+UqSU8ZNGnShHfffdfW1VCUIul0On7++WfS0tKqPKjLpdVqSUtL4+eff1bBnWJ1dQK8sPOqg5SVk5pEmiR2XnWoE+BVKeUpSkWVFNg5CyF25X4Bbnle7wbqVEEdayytVktoaKitq6EohdLr9WzcuJHMzEybL3en0WjIzMxk48aN6PV6m9ZFqd2EELiFNkPYaSoc3EkpEQ4ac3mqt06pJkoaY/fgTa+/uOn1skqsS62i0+nw9/cnNjYWDw8PW1dHUQqIjIwkNTXVZj11N9NoNKSmphIZGUlYWJitq6PUYnauDtS9oxXJG/9CZpsQ5cg/J03moM7jjlbYuarZsEr1UVIeuxVVVZHaJioqirZt26qgTqmWzp07Z5MxdSXJHXN37tw5/Pz8bF0dpRazr++Ex6g2pG7/B0NCJkJb+l5raTRh51UHt9BmKqhTqh211quVREREMHDgQFtXQ1EKyMrK4tChQ9UuqMul1Wo5fPgwWVlZtq6KUsvZuTrgMaI1Lj0boXG2QxqMRT6elVIiDUY0zna49GyEx4jWKqhTqiWVJttKOnbsSLNmzWxdDUUpYNeuXRgMBpuPqyuOXq9n9+7d6pGsYnVCCJwDG1AnwAv95TSyziVhTNFhyjCY137VCDTOdmjdHHDy98S+iasaT6dUa9X3L3sNZjQaGTlyJF27drV1VRQln6tXr3LlypVqHdSBebxdXFwcV69etXVVlFooPj6e++67j1atWtG1a1d69+7N+vXr+e3cIeqGNOOHq5HUH9+O+ve1J7ZdFvVG+rH00BocmrrxwAMP4OzsTGpqqqW8mTNnIoQgIcG8EFOLFi0AiI6Opnfv3gQEBNCxY0dWr15tOefChQv07NmTNm3acO+995KdnV2lbaDUXiX+dRdCaIUQK4QQavXuUtqxYwfDhw+3dTUUpYBjx45V20ewN9NqtRw/ftzW1VBqGSklo0aNon///vz1118cOnSIVatWcfHiRQACAwNZs2aN5fiVK1fSqVOnfGW0adOG8PBwAEwmExEREYWuB+7s7MzXX3/NyZMn2bRpEzNnziQpKQmA2bNn8/TTT3P+/Hk8PT354oub5yYqSvmUGNhJKY3AYMBK67DUPjt27FC9dUq1o9PpuHbtWo15jCSE4OrVqyq3nVKpIiIicHBw4JFHHrFsa968OU888YTl+6ysLOLj45FSsmnTJoYNG5avjPHjx1t63yIjI+nTpw92dv+ObMpNSu/v72+ZBNSkSRO8vb25du0aUkoiIiK4++67AZg8eTLr16+32j0rt5bSPo95D5gvhFBr/pRCREQEISEhtq6GouRz4sQJDIaalWNcr9dz8qRauVCpPCdPnqRLly7FHnP33Xezdu1afvvtN7p06YKjY/4HVv7+/ly7do3ExERWrlzJ+PHj8+0/cOBAgTKjoqLIzs6mdevWXL9+HQ8PD0sw6OPjw6VLlyp4Z4piVtrA7gngOSBVCBErhPgn96uiFRBCvCWEOCOEOCaE+FEI4ZFn3wtCiPNCiLNCiCEVvVZVkFLSvn17evfubeuqKEo+sbGxNeYxbC47Ozv++afCf2YUpUiPP/44nTp1onv37pZt48aNY+3ataxcuZIJEyYUet6YMWNYtWoV+/fvp1+/fsVeIy4ujv/85z989dVX1X58q1LzlXZW7P1WrMNW4AUppUEI8QbwAjBbCNEBGA8EAE2AbUII/5xHw9WWEIIvv/zS1tVQlHz0ej0ZGRm2rka5ZGRkoNfrsbdXDwyUigsICOCHH36wvF6yZAkJCQl069bNsq1Ro0bY29uzdetWPvjgA3777bcC5dx777107dqVyZMnFxuspaSkcOedd7Jw4UJ69eoFQP369UlKSsJgMGBnZ8fFixcLHaOnKOVRqo8OUsqdRX1VtAJSyi1SytznQ78DPjnfjwRWSSl1UsoLwHmgR0WvZ23z5s3ju+++s3U1FCuQ0oTJlI2UNW+46fXr12vsUl3Z2dlcv37d1tVQaomBAweSlZXFJ598YtlW2IeeBQsW8MYbbxTZy928eXMWLlzIY489VuS1srOzGT16NJMmTbKMpwNzB0BISAjff/89ACtWrGDkyJHlvSVFyadUPXY5M2JfBiYA9aWUdYUQgwF/KeXiSqzPVCB3PnhTzIFeros524olpbTpYOvw8HDefffdUtVBTW+3nspoWylNpKQcJynpANn6GxiNaSBNIDRota442NfDw6MH7u6BCFG9H69cunQJZ2fnSpk4UdU9Z3Z2dly6dAlPT88qva4tqL8J1pO3bVevXs3zzz/PG2+8QYMGDXB2dua1114jOzsbk8mETqezTIDT6XQYDAYMBgM6nQ6j0Yher0en0zFlyhTLMbn/9+T92//dd9+xa9cuEhIS+OqrrwD4/PPP6dSpEwsWLGDSpEnMnTuX4OBg7r///gL/b9w8tq+s91mbqPsqPVGaRZCFEB9jDqoWARullB5CiKbAFillQCnO3wY0KmTXXClleM4xc4FuwBgppRRCLAZ+l1L+X87+L3Ku/X0h5U8HpgP4+vp2PXfuXIn3ZA03btygbdu2XLp0CQeHkjOS5/5AS3NsTVC/fv0ie1YuX77Ms88+y8qVK4st44033mD27NmW1/7+/vzxxx8A3HXXXURFRXHbbbfx448/Wo6JiIjgv//9LyaTCRcXF5YtW4avry9Q/rZNTNxPQsI2svXJaIR9oQGRlBKT1ONgXxevBoPx9OheSEnVw969e7lx40allJUb2FVlD2C9evXo06dPlV3PVmrb34TqpCa2raOjY5k/iaWmpsqadI+lVRN/fqWRnZ2Nu7v7ISllt5KPLp3SjrEbDbSRUqYLIUwAUspLOcFdiaSUg4rbL4SYAgwHQuW/keYlwDfPYT452worfymwFKBbt26yPJ9yKkN8fDzjx4/Hzc2tTOfZqr7WUNS9tGzZknXr1pV4/ptvvsnLL79seS2EsJQ5e/ZsMjIy+Oyzz/Jd56mnniI8PJz27dvz8ccf8+abb/LZZ58VW5+iGI06/rrwPmmpp9Fo7Clu+UghQCvAaMwg7vIyUlP30qrlTLTa6vfzzMjIqPRPhlX5CTojI6NW/Z6U5Fa616qW27axsbFMmjSJ+Ph4hBBMnz6dp556iqNHj/LII4+QlpZGixYt+Pbbb3F3dy9QTlJSEtOmTePEiROWsdW9e/fmpZdeIjw8HI1Gg7e3N8uXL6dJkyYsX76cBx54gK1btzJokPm/xPXr1zN69GjWrl2b71FtRTg4ONTq909tvrfKUtrnR9ncFAQKIRoAFR74IoQYCjwPjJBS5h3o8BMwXgjhKIRoCfgBURW9njUFBwezdOlSW1fDpqSUPPfccwQGBhIUFGTJ9RQTE0NgYCAAy5cvZ8yYMQwdOhQ/Pz+ef/55AObMmUNmZibBwcFMnDgR+DcfFEBoaGihQbMQgpSUFACSk5Np0qRJuepuNOr449wCS1BXFhqNPWmpp/nj3AKMxuqXd81kst64wNTUVH7++ed8mfgrmzXrr9ya7OzseOeddzh16hS///47S5Ys4dSpU0ybNo1FixZx/PhxRo8ezVtvvVXo+U899RRDhw7lzJkzHD16lPbt2wPw3HPPcezYMaKjoxk+fDgLFiywnBMUFMSqVassrwtLfqwoFVXawG4tsCInwEII0RhYDKwq9qzSWQy4AVuFENFCiE8BpJQngTXAKWAT8Hh1nxH7wAMPcOXKFVtXw6bWrVtHdHQ0R48eZdu2bTz33HPExcUVOC46OprVq1dz/PhxVq9eTWxsLIsWLaJOnTpER0fz7bffAoXng7rZsmXLuOOOO/Dx8eGbb75hzpw55ar7XxfeJyvzUpmDulwajT1ZmZe4cOGDcp1vTaUZclFeO3fuZOXKlezcWeG5VEWyZv2VW1Pjxo0t+ezc3Nxo3749ly5d4o8//qB///4AhIWF5ZtBmys5OZldu3bx4IMPAuZeMg8PD4B8vXvp6en5hnH069ePqKgo9Ho9aWlpnD9/nuDgYCvdoXKrKm1g91/gAnAc8ADOAZeB+RWtgJSyjZTSV0oZnPP1SJ59C6WUraWUbaWUGyt6LWuKj49n/fr1eHl52boqNrVnzx4mTJiAVqulYcOG3H777YUGZ6GhodStWxcnJyc6dOjA33//Xe5rvvfee/z6669cvHiRBx54gGeeeabMZSQkRJarp+5mGo09qWmnSEiwXpBTHtZcbeL2229nwoQJ3H777Va7Rk1ZLUOpmWJiYjhy5Ag9e/YkICDAslzY2rVriY2NLXD8hQsXaNCgAQ888ACdO3dm2rRppKenW/bPnTsXX19fvv3223w9dkIIBg0axObNmwkPD2fEiBHWvznlllPadCfZUsqnpZSuQEPALed17ZymUg6RkZH0798/37IyStHyjpPQarXlXhHh2rVrHD16lJ49ewLm3FKF5ZwqjpQmrlxZX+GgLpdG2HPlyo/VKi2KNZOiurm5MXz48DKPLS0LldRVsZa0tDTGjh3L+++/j7u7O19++SUff/wxXbt2JTU1tdDB+gaDgcOHD/Poo49y5MgRXFxcWLRokWX/woULiY2NZeLEiSxenD9xxPjx41m1ahWrVq0qMvmxolREqf5aCiHWCyHuEUI4SimvSfVcpIAzZ84QGhpq62rYXL9+/Vi9ejVGo5Fr166xa9cuevQoffpBe3v7Ms229PT0JDk52TJzduvWrZaxLqWVlHSQbH3l5knL1t8gKelgpZZZETV9wHFNr79SPen1esaOHcvEiRMZM2YMAO3atWPLli0cOnSICRMm0Lp16wLn+fj44OPjY/lAeffdd3P48OECx02cOLHAo9wePXpw/PhxEhIS8Pf3t8JdKbe60nYv7cS8pNgyIcR64Dtgq6xOXRI29sorr9zS44AMBgOOjo6MHj2affv20alTJ4QQvPnmmzRq1IiYmJhSlTN9+nQ6duxIly5dLOPscvXr148zZ86QlpaGj48PX3zxBUOGDOHzzz9n7NixaDQaPD09y7zyx/XrkWhE5QYOGuHA9euReHpWj5zanp6exMfH18ieL6PReEvksFOqlpSSBx98kPbt2+cbvnH16lW8vb0xmUy89tprPPLIIwXObdSoEb6+vpw9e5a2bduyfft2OnToAMC5c+fw8/MDzHlN27VrV+D8RYsW4eTkZKU7U251pcpjZzlYCD/gPsxLfXkCa6SUT1qpbuXSrVs3efBg1faUXL58mRUrVvDCCy+U6bzcZJS1oTfi6NGjPPTQQ0RFVY+Jy2Vp25OnnsegT6z0OtjZexLQ4c1KL7c8rly5wubNmysluXDuo6mqSneSnZ3N0KFDadSosFSYtUtt+ptQ3dzctnv27KFfv34EBQVZPvC8/vrrnDt3jiVLlgDm9WD/97//IYTg8uXLTJs2jV9//RUwTwCbNm0a2dnZtGrViq+++gpPT0/Gjh3L2bNn0Wg0NG/enE8//ZSmTZuyfPlyDh48WODR7JQpUxg+fHhR6U7KPLhUp9PZLOWXNdXW3w2dToeTk1Ol5rErU2BnOUmITsBbmPPOVatVxW0R2H399dds2LCBtWvXlum82vJG/fTTT/nwww95//33GTx4sK2rA5S+baU0cez4o+YVJUqQmJhFePgfjBzpj6dnKT5tC0HHoE+rxaoUer2+zO/PolR1YAdwzz333BJrxdaWvwnVUQ1tWxXY5aihP78SWSOwK/X/OEKI1kKIF4UQJ4GtmGfGWm8aXA2yY8cOBg4caOtq2ERsbKwlV93TTz/NBx+YU33MmzePpk2bEhwcTHBwsOVT7s1atGhBUFAQwcHB+RbhnjJlCs7Ozvlyo82cORMhBAkJCZVWfykNpQrqAMLD/+D996MID/+jtIXz7zLItmVvb4+zs7OtqwGYE7t+9NFHPP3008ydO5c333yTiIiIIvOFOTs7Wz2oGzBgALkfCFu0aAGY39shISF06NCBgIAAy3sbzKvMhIWF4efnR1hYGImJld/jqyiKUh6lXSv2AOCPOWnwLMzj66rH/1jVwO7du/Mtg3UryU3y2aVLF1JTU+natSthYWGAOdCbNWtWiWXs2LGj0DQxbdq0ITw8nPvvvx+TyURERARNm5ZqsZNSE8IOhKZUwd3Ikf75/i1F4ebyqwlfX19OnTpV5KLmVUFKyXvvvUe/fv144oknAPj7778LHXgO5rGbzZo1q8oqWhT13u7QoQOLFi0iNDSUOXPmsGjRIhYtWsQbb7xhk3oqiqLkVdoeu7eARlLK/0gpN6qgLr8jR47Qtm1bW1fDJopK8lkZxo8fb+kNjIyMpE+fPpWeTkYIDXZ2dUt1rKenE1OmdCzdY1jAzs6jWjyGzRUYGGjzdDy5gWXukkoAzZs3p23btuh0Ot5//31mzZrFkiVLkFJib2/P+vXr6d69O4GBgUyfPt0ySWnAgAHMnj2bHj164O/vz+7du4GiVzYB2LJlC71796ZLly7cc889pKWlFahj7monxb23w8PDmTx5MgCTJ09m/fr1ld9YiqIo5VDaPHZrACchxCQhxAs5/9azct1qhN9++43Tp0+rBKrkT/IJsHjxYjp27MjUqVOLfFQlhGDw4MF07dq1wHJs/v7+XLt2jcTERFauXMn48eOtUm9HB69Kn9EspcTRoXolq3Z0dKRBgwY2nb0dGxtLy5YtC90XExPDf/7zH958802uXr3K2bNn8fb2ZubMmRw4cIATJ06QmZnJzz//bDnHYDAQFRXF+++/z/z5/+ZLL2xlk4SEBF577TW2bdvG4cOH6datG++++26BehSWUPvm93Z8fDyNGzcGzDMk4+PjK9QuiqIolaW0eex6A38CjwAdgYeB8znbb2mLFy/m+PHjtq6Gzd2c5PPRRx/lzz//JDo6msaNG/Pss88Wet6ePXs4fPgwGzduZMmSJezatSvf/jFjxrBq1Sr2799Pv379rFL3+vUHYKrkXNsmmU39+gMqtczK0LFjR4zG6rkyX+vWralfv75lNmF8fDxBQUHs2LGDnj17EhQUREREBCdPnrSck5t7rGvXrvlS6hS2ssnvv//OqVOn6NOnD8HBwaxYsaJUK57c/N6+mRBCfbBTFKXaKO1zmfeBx6SUlrVhhRD3Ah8C3a1QrxpBSklERAQLFy60dVVsqrAknw0bNrTsf+ihhxg+fHih5+aOmfP29mb06NFERUVZ1mkE80oSXbt2ZfLkyVbLwebh0Q0H+3oYjeklH1xKDvb18PCotElOlcbb25tGjRpx9epVm+S08/HxKTIlTt7HxEII3N3dcXd357HHHuPgwYP4+voyb948srKyLMflzpC7efWSwlY2kVISFhbGypUrS13fwt7bYH5/x8XF0bhxY+Li4vD29i51mYqiKNZU2r/s/sCam7Z9D7Sp3OrULGfOnKFOnTpFPlq6FRSV5DMuLs7y/Y8//khgYGCBc9PT0y2zXtPT09myZUuB45o3b87ChQt57LHHrHQH5nF2jRqNwmQq/YoXxTFJPY0aj6lW4+vysuXSdwEBARgMBiIiIizb/vnnH86ePZvvOI1Gg7+/vyWI8/LyIi0tje+//77c1+7Vqxd79+7l/PnzgPk9l7tiSWGKem8DjBgxghUrVgCwYsUKRo4cWe56KYqiVKbS/nU/hzkp8Xd5tt2D+fHsLat169Zs3rzZ1tWwqb179/LNN99YUpaAOcnnypUriY6ORghBixYt+OyzzwDyJfmMj49n9OjRgHms1H333cfQoUMLXOPhhx+2+n14eQ0gMWk/aamnK7RmrMmkx82tA171+5d8sI04OTnRtWtXfv/99yqfISuE4Omnn+abb75hw4YN2Nvb06BBA7p27Wo5xmg00qBBA+zt7fHw8OChhx4iMDCQRo0a0b17+R8QNGjQgOXLlzNhwgRLTqzXXnutyGWdinpv33HHHcyZM4dx48bxxRdf0Lx5c9asuflzr6Ioim2UKkGxEOI24GfgD+BvoAXgBwyXUpZtxXUrq8oExTt37qRLly7lXvy8tiZcrA7K07ZGo44/zi0gK/NSuYI7k0mPU52m+Pu9jFZb/X+mW7du5cqVK2UO7qyZoNhoNNKoUSNLypxbjfqbYD01tG1VguIcNfTnVyKbJSjOCd5aA4uBQ8BHQJvqFtRVJZPJxNixY0lJSbF1VZRKotU64u/3Mm5uHcr8WNYk9bi6ta8xQR2Y04W4ublhMlWPJZ9NJhNubm4MGDDA1lVRFEWpsUo9CEhKmSil/D8p5Zs5/96wZsWqu2PHjlG/fv1KT5ir2JZW60ibNs/j6/sAWq0LRpOuyPQgUkqMJh1arQu+vlPxazO7xgR1YF6NYtiwYdSpU8fmwZ3JZKJOnToMGzaswCoTU6dOxdvbO9/4y7Vr1xIQEIBGo+HmHvpjx47Ru3dvAgICCAoKsozTa9GiRYGZ1cHBwYWO/1QURampqufo7hrgVl5G7Fbg5XU7AQHv0rLFDFxd/bGz94TclBZCYGfviaurPy1bzCAg4N1qPaauOI6OjgwfPhxXV1ebpUExGo24uroyfPjwQh+zTJkyhU2bNuXbFhgYyLp16/LNoAbzWM3777+fTz/9lJMnTxIZGZkvUExNTSU2NhaA06dPW+FuFEVRbKv6rHdUg9y4kUlQUF9uu00FdrWZEBo8PXvg6dkDAClNSGlACLtqO+O1PBwdHbnzzjuJjIws15i7isgdUzdgwIAi14Pt379/vhx1AO3bty/02C1bttCxY0c6deoEQP369fPtHzduHKtXr2bWrFmsXLmSCRMm8M0331T8RhRFUaqJ2vO/UxU4fz6RJ5/czsSJG3j55b0sWHCeJ5/czvnzagHwW4EQGjQah1oV1OWyt7cnLCyMXr16odVqrf5o1mQyodVq6d27N2FhYUUGdWX1xx9/IIRgyJAhdOnShTfffDPf/rFjx7Ju3ToANmzYwF133VUp11UURakuat//UFZy/nwizzyzg7/+SiI19S9OnHgPjUbw119JPPPMDhXcKbWCn58fI0eOpGHDhpakvpVJSonBYKBhw4aMHDmSNm0qNxWmwWBgz549fPvtt+zZs4cff/yR7du3W/bXr18fT09PVq1aRfv27XF2dq7U6yuKothasYGdEMJLCPGMEGK7ECJBCKHP+Xe7EGKWEKJBVVXU1j788DAmk0QIwfXrJ/DyCgLMeblMJslHHx2xcQ0VpXI4OTkRFhbG0KFDadiwIUKIfKs6lIfBYEAIQaNGjRg2bBhhYWE4OTlVUo3/5ePjQ//+/fHy8sLZ2Zk77riDw4cP5zvm3nvv5fHHH2fChAmVfn1FURRbK3KMnRBiETAR+BX4AjgNpAJuQHvgduCwEOJbKeWcKqirzdy4kcmffyah0ZgHz1+7Fk2dOg3Izk7BwcEdIQTnzyeSmJiFp2fl/2elKLbg7e3NoEGD0Ol0nDx5kn/++YeMjAz0en2J4/CMRiNGoxEHBwecnZ1p1qwZAQEBVs9BNWTIEN58800yMjJwcHBg586dPP300/mOGT16NHFxcQwZMoTLly9btT6KoihVrbjJExcx56rTFbLvCPCdEMIJmGaVmlUjSUk6dDojdeqYm8vBwY2LFyNxc/OldetRAOh0RhXYKbWSo6MjXbp0oUuXLuj1eq5evcqVK1e4ceMGOp0Ok8mElObebI1Gg6OjI56envj4+FC/fv0Kj5+bMGECkZGRJCQk4OPjw/z586lXrx5PPPEE165d48477yQ4OJjNmzfj6enJM888Q/fu3RFCcMcdd3DnnXfmK8/NzY3Zs2dXqE6KoijVValWnrBqBYS4B5iHuRewh5TyYM72Fph7CXMXkfxdSvlISeVZY+WJGzcy+c9/frX02GVnpxAbG4Gv70AcHNwBMJkk//d/d5YpsKutmbSrA9W21qPa1npU21pPDW1btfJEjhr68yuRNVaeKFO6EyGEO/ACEAT8BSySUlb0WcYJYAzwWSH7/pRSBlew/AqrV68OrVt78NdfSQghcHBwt/TUgXlAeJs2nqq3TlEURVEUmyrrrNglQBrwIZAOfF/RCkgpT0spz5Z8pG09+WQXNBpRYJaglBKNRvDEE51tVDNFURRFURSzYnvshBDvAy9KKdNyNjUDpkgpjUKIvcDDVq5fSyHEESAlpx67SzpBSmnpsq1Mvr7OvP12X/7v/07z99/JZGebcHDQ0Lx5Xe6/vz2+vs5lvq41FlFXzFTbWo9qW+tRbWs9NbFty/PYsSbeZ2mo+yq9kh7FRgE7hRBvSilXAz8AR4QQx4DuwIrSXEQIsQ1oVMiuuVLK8CJOiwOaSSmvCyG6AuuFEAFSypRCyp8OTAfw9fUtTZXKpXnzusyd24vkZB0pKTrc3R2pW7d2Pe9XFEVRFKXmKnHyhBCiLvAa4A88CWiBQOCClPJApVVEiEhgVu7kibLuz2WNyRPWUlsHg1YHqm2tR7Wt9ai2tZ4a2rZq8kSOGvrzK5E1Jk+UOMZOSpkspXwC+C/wJXA/8FNlBnWFEUI0EEJoc75vBfhhnrBRbVy8eJGRI0fi5+dH69ateeqppyrUrfrzzz/TuXNnOnXqRIcOHfjss8Lmk5TdgAEDyA12W7RoQUJCQqWUqyiKoihK9VLSyhNNhBAfCiF+BsYBI4FLwD4hxIjKqIAQYrQQ4iLQG/hFCLE5Z1d/4JgQIhrzJI1HpJQ3KuOalUFKyZgxYxg1ahTnzp3jjz/+IC0tjblz55a6DKPRaPler9czffp0NmzYwNGjRzly5AgDBgywQs0VRVEURamtSuqxWwtkAR9h7hL+UEq5BBgKjBNCbKhoBaSUP0opfaSUjlLKhlLKITnbf5BSBkgpg6WUXaSUFb5WZYqIiMDJyYkHHngAAK1Wy3vvvceXX37Jxx9/zIwZMyzHDh8+nMjISABcXV159tln6dSpE7///rvlmNTUVAwGA/Xr1wfM3c1t27YFYMqUKTz66KP06tWLVq1aERkZydSpU2nfvj1TpkyxlPHoo4/SrVs3AgICeOWVV6zcAoqiKIqiVDclTZ5oDwyQUuqFEDuB3wGklPHA/UKIEGtXsLo6efIkXbt2zbfN3d2dZs2aFbuuZnp6Oj179uSdd97JN4u2Xr16jBgxgubNmxMaGsrw4cOZMGECGo059k5MTGTfvn389NNPjBgxgr1797Js2TK6d+9OdHQ0wcHBLFy4kHr16mE0GgkNDeXYsWN07NjROg2gKIqiKEq1U1KP3dfANiHEQmALsDzvTinlDivVq9bSarWMHTu20H3Lli1j+/bt9OjRg7fffpupU6da9t11110IIQgKCqJhw4YEBQWh0WgICAggJiYGgDVr1tClSxc6d+7MyZMnOXXqVFXckqIoiqIo1USxPXZSyplCiO5AS+A7KeXJqqlW9dehQwe+/z5/fuaUlBT++ecfPDw8MJlMlu1ZWVmW752cnCwLqA8fPpyrV6/SvXt3li1bBkBQUBBBQUH85z//oWXLlixfvhz4dyZQ7lqcuTQaDQaDgQsXLvD2229z4MABPD09mTJlSr7rKoqiKIpS+5W4pFjO7FerzoCtiUJDQ5kzZw5ff/01kyZNwmg08uyzzzJlyhRatWrFp59+islk4tKlS0RFRRVaxs8//wyYg7a0tDQOHjxomTARHR1N8+bNS12flJQUXFxcqFu3LvHx8WzcuFFNvlAURVGqjF6v5+LFi1bpVMhNzSZEmTPAVBonJyd8fHywt7e3WR1Ko8jATghxAHgTCJdSFsjhIYRwAEYBz0ope1qthtWUEIIff/yRxx57jFdffRWTycQdd9zB66+/joODAy1btqRDhw60b9+eLl26lFielJI333yThx9+mDp16uDi4mLprSuNTp060blzZ9q1a4evry99+vSpwN0piqIoStlcvHgRNzc3WrRoUeoATEqJ0WhEq9UWe07uU7DccedVTUrJ9evXuXjxIi1btrRJHUqryATFQogOwAJgAHAYOAukAm6YkxV3ASKAeVLK01VR2dJQCYoVUG1rTaptrUe1rfXU0LatUQmKT58+Tbt27UoM6kwmE9euXeP8+fMkJCQgpUQIgZeXF23atKFBgwYFAjhbB3ZgDu7OnDlD+/btK61MayQoLrLHTkp5CrhbCNEICAOCAC8gEfOkiv9IKa9WVkUURVEURanZSgrqUlJS2L9/P+np6Tg4OODu7o4QAiklycnJ7Nu3DxcXF3r27Im7u3sV1bp0bPkYuCxKs/LEFSnlN1LK56WU06WUs6WU36qgTlEURVGU0kpJSWH37t3o9Xo8PDxwdna2BEtCCJydnfHw8ECv17N7925SUgosDV+iqVOn4u3tTWBgoGXbjRs3CAsLw8/Pj7CwMBITEwFYvnw5Qgi2bdtmOXb9+vUIIQpMjqxJbNenqSiKoijKLcFkMrF//35LAFec3IBv//79+TJMlMaUKVPYtGlTvm2LFi0iNDSUc+fOERoayqJFiyz7goKCWLVqleX1ypUr6dSpU5muWd2owE5RFEVRFKu6du0a6enpJQZ1uZydnUlPT+fatWtluk7//v2pV69evm3h4eFMnjwZgMmTJ7N+/XrLvn79+hEVFYVeryctLY3z588THBxcpmtWNyqwK6esrCx69OhBp06dilzC6++//yY0NJSOHTsyYMAALl68CMCOHTsIDg6mR48e9OjRAycnJ8sbbcCAATRr1oy8k1pGjRqFq6trldyXoiiKolS28+fP4+DgUKZz7O3tOX/+fIWvHR8fT+PGjQFo1KgR8fHxln1CCAYNGsTmzZsJDw9nxIgRFb6eranArpwcHR2JiIjg6NGjREdHs2nTpnxrvwLMmjWLSZMmcezYMV5++WVeeOEFAEJCQoiOjiYqKopNmzbh7OzM4MGDLed5eHiwd+9eAJKSkoiLi6u6G1MURVGUSiSlJCEhgTp16pTpPGdnZ8us2coihCgwCWL8+PGsWrWKVatWMWHChEq7lq2UKrATZg8JISKEEMdytvUXQoyzbvWqLyGEpRdNr9ej1+sLvFlOnTrFwIEDAXMwFx4eXqCcdevWMWzYsHzd07lvstz9Y8aMsdZtKIqiKIpVGY1GS0qTssidLWs0Git0/YYNG1o6SOLi4vD29s63v0ePHhw/fpyEhAT8/f0rdK3qoLQ9dguAB4GlQLOcbReB2daoVE1hNBoJDg7G29ubsLAwevbMn6e5U6dOrFu3DoAff/yR1NRUrl+/nu+YtWvXFviEEBoayq5duzAajaxatYp7773XujeiKIqiKFaSm3y4rD1vucFg7jKc5TVixAhWrFgBwIoVKxg5cmSBYxYtWsTrr79eoetUF6UN7KYAw6WUq4Dcn8wFoJU1KlVTaLVaoqOjuXjxIlFRUZw4cSLf/rfffpudO3fSuXNndu7cSdOmTfO9QePi4jh58iRDhgwpUG7fvn1ZtWoVmZmZtGjRoipuR1EURVEqXW7y4czMzDKdl5GRgZeXV5l6+iZMmEDv3r05e/YsPj4+fPHFF8yZM4etW7fi5+fHtm3bmDNnToHzhg0bRkhISJnqV12VuFZsDi2QlvN9bmDnmmfbLc3Dw4OQkBA2bdqUL3dOkyZNLD12aWlp/PDDD3h4eFj2//DDD4wYMaLQdefGjx/P6NGjmTdvnrWrryiKoihW1aZNG/bt21fqWbFgHubUpk2bMl1n5cqVhW7fvn17gW1TpkxhypQpBbaXZTnP6qi0PXa/Au8KIRzBPOYOeBXYYK2KVXfXrl0jKSkJgMzMTLZu3Uq7du3yHZOQkGDJwfO///2PqVOn5tu/Zs0axo0rfJhiv379eOGFF2rFQE5FURTl1tagQQNcXFzIyMgo1fEZGRm4uLjQoEEDK9es9iltj90zwAogGbDH3FO3BZhspXpVe3FxcUyePBmj0YjJZGLcuHEMHz6cl19+mW7dujFixAgiIyN54YUXEELQv39/lixZYjk/JiaGixcv0r9//0LLF0Iwa9asqrodRVEURbEajUZDz5492b17N8nJyej1etLT09HpdJhMJjQaDY6Ojri4uGBvb4+dnR09e/a06dqwNZUoy2BGIYQ30ByIlVJesVqtKqBbt27y4MGDtq5GqdTQRalrBNW21qPa1npU21pPDW3bMi9OqtPppK3u8fTp07Rv377I/ZmZmRw4cIATJ05gMBiws7PDycnJMrEiKyvLsj0wMJDu3btbUqTkPv2ydaBX0j2WlU6nw8nJ6ZCUsltllVmqHjshxBEpZeec9WGv5tl+sDIroyiKoihK7RMfH8+BAwcwmUy0a9eOjIwMbty4ke/RrKurK/Xq1cPZ2ZmkpCS2b99O9+7dadiwoQ1rXvOU9lFsgdGLOePsbulZsYqiKIqiFC8+Pt4ycSJ39QlXV1dcXV2RUlrSmuSd/eru7k52djb79u2jd+/eaqxdGRQb2Akhvs751iHP97laACetUSlFURRFUWq+3MeveYO6vApbCSJX7vEHDhwgJCSkzCtX3KpKelj9Z85X3u//BM4D3wIFs/wpiqIoiqIAx48fx2QylXmd2FwODg6YTKYCeWILExsbS0hICB06dCAgIIAPPvgAgBs3bhAWFoafnx9hYWEkJiYC5rQmQgi2bdtmKWP9+vUIIfj+++/LVd/qoNjATko5X0o5HxiR+33O1wIp5WdSyhtVVE9FURRFUWqQtLQ0Ll++jJubW4XKcXNz4/Lly6SlFZ86187OjnfeeYdTp07x+++/s2TJEk6dOsWiRYsIDQ3l3LlzhIaGsmjRIss5QUFBliU8wZwHr1OnThWqr62VanqJlHKzEMJBCBEkhAgRQgzM/apoBYQQ9wghTgohTEKIbjfte0EIcV4IcVYIMaSoMhRFURRFqV4uXbpU7KPW0sot4/Lly8Ue17hxY7p06QKYg8H27dtz6dIlwsPDmTzZnJ1t8uTJrF+/3nJOv379iIqKQq/Xk5aWxvnz5wkODq5QfW2ttLNi+wJrAUfAHUgB3IBYKj6B4gQwBvjspmt2AMYDAUATYJsQwl9KWbHVgBVFURRFsbqrV69WWnoZR0dHrl69WmAhgKLExMRw5MgRevbsSXx8PI0bNwagUaNGxMfHW44TQjBo0CA2b95McnIyI0aM4MKFC5VSZ1sp7azY94A3pZTvCSESpZT1hBAvA6VLIV0MKeVpoLCIfiSwSkqpAy4IIc4DPYB9Fb2moiiKoijWlZycXGAJMZPJRFZWFjqdjszMTPR6vWVWrL29PXXq1MHR0REnJ6d8OescHBxITk4u1XXT0tIYO3Ys77//Pu7u7vn2FdaDOH78eD788EOSk5N55513eP3118t5x9VDaQM7f+CDm7YtAi4Ab1dqjf7VFPg9z+uLOduKJaW0JKKs7rKzs21dhVpLta31qLa1HtW21lMT27Y8vV22vE8ppSWRMJjXes3drtPpSE5OJikpidyFEYQQaDSafAmKU1JSLPs8PDyoW7eupR0MBkO+8guj1+sZM2YM9913H6NGjcJkMtGwYUMuXbpE48aNiYuLw9vbG5PJhMlkQkpJt27dOH78OM7OzrRp08ZyH4Vdq7JjDGv8vEob2CVjfgSbBMTlPCa9DriW5mQhxDagUSG75kopw0tZh+LKnw5MB/D19a1ocYqiKIqiVJCdnR16vZ6EhARSU1MBsLe3L9XqESaTicTERBITE3Fzc6N+/frY2RUfskgpmTZtGu3bt+fpp5+2bL/rrrv4+uuvmT17Nl9//TUjRowocO7rr7+Ok5NTGe+weiptYLcOuAP4DvgS2AHogVLNB5ZSDipH3S4BeaM0n5xthZW/FFgK5iXFatiSMTVtiZsaRbWt9dTmtpVSEhMTw/79+9m/ezdRu3czZ+FC7rrrriq5fm1uW1ur7W3r4OBgs3vM7YED8++QRqPhr7/+sqwDW5ZJFFqtFq1Wi5SS1NRUUlJS8PX1LXYyxp49e/i///s/goKCLJMoXn/9dV544QXGjRvHl19+SfPmzVmzZg0ajcbSW6jRaLjzzjsL3EdhAagQotq/h0oV2EkpZ+b5/m0hxO+YJ09sslK9AH4CvhNCvIt58oQfEGXF6ymKcotKSkriwIED7N+3j/3bt7P/yBHsDAZ62tnRMzWVizmLkyuKUjIpJefOnePatWuYTKYKJRYWQuDk5ER6ejoJCQmcO3cOPz+/QoO7vn37Wh7z3mz79u0Ftk2ZMoUpU6YU2L58+fJy17c6KG2PXT5Syj1CCG/gTeC5ilRACDEa+AhoAPwihIiWUg6RUp4UQqwBTgEG4HE1I1ZRlIrS6/UcO3aMqP372b9jB/v37SP26lW61KlDz4wMJhsMfIz5EYEAUoHXpKR37962rbii1AC5Qd2JEydo2LAhf//9t2VyREXK1Gg0eHt7WxIV+/v7V1aVa52SlhQTwFQgGDgHfAK4AK8ADwE7K1oBKeWPwI9F7FsILKzoNRRFUXItfPVV5r/6KhOdnOiXlcXTmHMq2eUM9L7ZbqBHYKBazkhRSuHKlSucPHmSunXrotVqcXNzIy0trUKPL7Ozs3Fzc7PMmD158iRubm6WFCZKfiWNYHwbmA94A3OA5cBBzL1rvaSUdxZ9qqIoSvXz/Jw5jBo8mEsaDeOAThT/CfcscOLcOaZNnMh3331HXFxc1VRUUWoYvV7P4cOHcXFxQavVAuDt7Y0QAqOxfA/cjEYjQgi8vb0B89g7FxcXjhw5UmMyYFS1kgK7cUB/KeW9wEBgAjBHSnm/lLLkhdsURVGqGWdnZ77/9VeCJ02ij7MzMSUcPxPYkZpKp+++Y+3DDxPQsiUdfH2ZMW0a69at48YNtbKiogD8/fffGAyGfOvC2tvb06RJE/R6fZmDO6PRiF6vp0mTJtjb21u2Ozg4oNfrOX78eKXVvTYpKbCrK6X8C0BKeQbIkFLW3JVxFUVRMH/qf++TT3jk1VfpU6cOB4s5VmB+VPsE8GNaGtd0Or65eJEWX3zBsgceoEXjxnRp04ZZTz7Jr7/+aknroCi3kpSUFG7cuFEgITCAq6srPj4+GI1GdDpdkRMccuXmijMajfj4+ODqWjCzmru7OxcvXlS/b4UoKbATQoiWQohWQohWgCHv65xtiqIoNdKTzzzDx999xx3OzmwoZL8euPlhjxboCswCfk1J4Xp2Nov//BOPxYt5e8IEGtevz20BAcx9/nm2b99OZmamtW9DUWzu77//BgpdRQowB3ctW7bE1dUVnU5HVlYWBoMBKaXly2AwWFalyHt8YXLTnuReV/lXSYGdC3A+z5c78Gee1+esWjtFURQrGzlqFD/v2MHDdeuy+Ka8Vc85OFBXqyXU3Z2FQrAPc7CXlz1wG/CilESkpHBNr+e1U6cQ777LS2PG0MDDg5AuXXh13jz27t1bI1dAUJTiGAwGYmJiSkzwa29vT9OmTWnVqhVeXl7Y29uj1+vR6XTo9Xrs7e3x8vKiVatWNG3aNN/j18K4urpy4cIFDAZDvu0tWrQgKCiI4OBgunXrBsCNGzcICwvDz8+PsLAwEhMTAXNqEyEE27Zts5y/fv16hBB8/33NfEBZbGAnpdRIKbU5/xb2pa2qiiqKolhLjx492HvkCEuaNuVZBwdyFxLa4ujIxq1befrbb7n+2GM82rIlXg4O3OnuzjvAEeDmRYfqYB6Q/JrRyG8pKcRlZ/P8kSOkvP46T95xB17u7gzr04e33niDgwcPlntQuaJUF8nJyZhMplKtKAHmMXJeXl40b94cf39/2rVrh7+/P82bN8fLyyvfGL3iaLVaTCaTZRmyvHbs2EF0dDQHD5oHWixatIjQ0FDOnTtHaGgoixYtshwbFBTEqlWrLK9XrlxJp06dSlWH6qjMeeyEEH2klHutURlFURRbadmyJb8dPcrowYO55+RJ3srM5IrRSP/+/dFqtQwfPhyAhIQEdu7cScQvv7BsyxauJiQwwN6egWlpDATaYR6Xl8sNGAYM0+tBr+cGsPO334g4eJDJCxdy2WDg9l69GDhyJH379aNDhw5Vfu+KUhGpqakljpuzFiklKSkp1KtXr9jjwsPDiYyMBGDy5MkMGDCAN954A4B+/fqxe/duS+/h+fPnCQ4OtnLNrac8CYo3Yn4kqyiKUqt4enqyec8epk6YQK8NG7i9Vy9L2oZcXl5ejB07lrFjxwJw+fJlduzYQcTPP/PWtm3o0tMJ0WgYmJ7OQKAl+QO9esBoYHR2NmRncwVz70LEvn18oNWSptEQ0r8/A++6i4GhobRu3bpCyV0VxdquX79ueaxa1ezt7bl+/TotWrSwbBNCMHjwYIQQPPzww0yfPp34+HhL3rtGjRoRHx+f7/hBgwaxefNmkpOTGTFiBBcuXKjqW6k05Qns1F8YRVFqLUdHR/7vhx9YNH8+QV27lnh8kyZNmDhxIhMnTgTgwoULREREEPHTT7y0cyeOBgMDTSYGZmYSAjS96fxGmPNITcjKAiAG2PHLL+zYsYP5UqKtU4eBAwcSMnw4AwcOxNfXF0WpTjIyMrCzK9dCVhWm1WrJyMjIt23Pnj00bdqUq1evEhYWRrt27fLtL2y92fHjx/Phhx+SnJzMO++8w+uvv271ultLeX4SagqKoii1mhCCF+bNK9e5LVu25MEHH+TBBx9ESsnZs2eJ2L6d9T/9xFN799JACAbq9QzU6RgAeN10fgvgAeCBjAwkcC4zk4jvv+eXTZuYZTDg4eHBwLAwBt55JyEhIZbErYpiK7YcJ1pY8uOmTc0fn7y9vRk9ejRRUVE0bNiQuLg4GjduTFxcXIHfmx49enD8+HGcnZ1r/HJlpRvpmIeUMtAaFVEURalthBC0a9eOxx5/nO83b+ZaSgqrdu+mzcKFLO/Xj9ZOTnRyc+Npe3s2AMk3nw/4A48Aa9LSiM/K4ocrV2j/zTd8+9BD+Pv6EtS8OU898gjh4eEkJSVV9S0qSoHhClVJSpnv+unp6Zbcdunp6WzZsoXAwEBGjBjBihUrAFixYgUjR44sUNaiRYtqdE9drhJ77IQQdTB/gOyHeXjIDWAXsFxKqRI0KYqilJJGoyE4OJjg4GCeefZZ9Ho9hw4dImLbNj4ID+e+Y8fo4ORkHp9nNNIHcM57PtAx52tmaioG4PA//7Bj6VI+XrmS+zMzadeiBQOHDydk8GD69u1bZB4wRakszs7Ohc5MrQpGoxFn539/S+Lj4xk9ejRgTsNy3333MXToULp37864ceP44osvaN68OWvWrClQ1rBhw6qs3tYkipvJIoRwB/YC9YGtwGXMQ0QGAdeBPlJK2/w0i9CtWzeZO725ustd564iiyMrhVNtaz2qba0nOTmZqKgo9kRGsv2nn4g+e5audeoQkprKQCnpCRTX6jogCojQaIhwdeVQZibBbduaJ2IMHkyvXr1KzDVWW9XQ922Zx7TrdDpZ1fcYExNDdHQ0er2eBg0aWOUaubHKzWPjkpKSCA4Ozjd5wppOnz5N+/btK608nU6Hk5PTISllt8oqs6TA7nWgFzBCSpmWZ7sr8CNwQEr538qqTGVQgZ0Cqm2tSbWt9dzctmlpaezdu5eIzZuJ+PlnzsTE0LtOHQbmBHpdKP6xSwbmT+YRWi0RLi6cysqiZ8eODBw5koGDBtGtWzebDXqvajX0fVsjArvr16+zZ88esrOzqzywS05Opl+/fiWmO6kstSGwOwY8IKU8VMi+rpgfxwZVVmUqgwrsFFBta02qba2npLZNTExk165dRGzcyI5Nm/gnLo7+jo7mQA8IpPiB08nAbiDC3p6IOnW4kJ1Nv+7dCRkxgoGhoXTq1KnUSWZrmhr6vq0RgZ3BYGDjxo1kZGTQsGFDq1yjsMDOaDSSkZHBsGHDquwDSm0I7JKBBlLKAmvgCCEcgAQpZbXKaacCOwVU21qTalvrKWvbXr16lcjISCJ++YWIrVtJTEwkxM7OkizZj+IjgwQgEohwdCTC3p5rUjLgttsYmBPotWvXrtbk0Kuh79saEdgBHD9+nMOHD9O8eXOrlF9YYJecnEzr1q0JDKy6OZ01IbAr8aNZYUFdnu22STWtKIqi4O3tzbhx4/h0xQr+uHyZw3/8wfAlS/j97rsZVK8evs7O/MfZma8oPE+VF3A38LFOx5m0NI6lpzN661YOPf88oV278vRjj1XtDSk1Vu4YN5Pp5kX2rENKiZTSaoFkUdesCUrqu3QSQiwoZn+N+uijKIpSm/n6+jJp0iQmTZqElJI///yTiO3b2fLzz8zZuRNXk4mBRiMDs7IIwZwcOa+mwP3A/ZmZPOzkRIsans9LqTpubm40bNiQhIQEGjRoYPWe3pSUFHx8fHBzc7PqdXJJKbl+/XqNmHxUUmD3HVBcmvOVlVgXRVEUpZIIIWjTpg1t2rRh+sMPI6Xk1KlTRGzfzprwcB7//Xcaa7UM1OkYmJ3N7ZjzWeXaYWfH46Ghtqq+UgP17duXn3/+mStXrlh1zJvBYMBkMuHg4MDp06etdp2bOTk54ePjU2XXK69ix9jVRGqMnQKqba1Jta31VGXbGo1GoqOjidi2jYiffmLvoUP4OToyMDOTTno9T7u6Ep+cXGsmU9TQ922NGWOXKy4ujt9//x13d/dKTVxsMBgA8weWlJQUevXqZVn7tSazyRi7mwkhvIUQY4QQ7Uo+WlEURamOtFotXbt25bnZs9m4dy/XU1P5aONG6s6dy5ddunDf+PHFBnXz5s1DCGH5D7ciIiMjmTdvXoHxWTExMcybN4+//vqrwtdQqkajRo0ICAggOTm50pcaMxqNJCcnExAQUCuCOmspNrATQvgIIX4UQpwRQnwlhAgATgOfAseEEOOrpJaKoiiKVdnb23Pbbbfx4iuvEHHoEB98/nmVXTsyMpL58+cXGtjNnz9fBXY1iBACPz8/AgMDSUlJITu70PmXZZadnU1qaiqBgYH4+flVSpm1VUk9dp9gXkLsacxdwpuBaVJKb+AeoFolJ1YURVGU4hiNxkrpZVSKlhvc9erVC4PBQHJycrlnlEopLb1/3bt3x9/fv9ak4LGWkgK724BHpZQbgccAb2A9gJQyHLDqPGMhxDwhxCUhRHTO1x3WvJ6iKIpSNqdPnyYkJARnZ2caN27Myy+/nK/n7dq1azzyyCM0bdoUR0dH2rVrx9KlSy37582bx/z58wFzr6EQAiEEkZGRhISEABAWFpZve66lS5fSqVMnnJyc8PLy4sEHH+TGjRv56ieEYO7cubz11lu0bdsWBwcHjh8/bsUWUcDc7o0bNyY0NJSmTZuSnJxcpsezuY9dk5OTadq0KbfffjuNGt08j1spTEnTVuxz89hJKTOEEGkyf9hdFWHze1LKt6vgOoqiKEoZjRo1iqlTp/LCCy+wefNmXn31VTQaDfPmzSMlJYW+ffuSmZnJvHnzaNmyJZs3b+bRRx9Fp9PxxBNPMG3aNC5evMgXX3zBnj17LAPuO3TowJIlS3j88cf58MMP6d69u2U7wJw5c3jnnXd48skneeutt7h06RIvvvgiJ06c4Lfffss3cH/58uW0aNGCRYsW4eHhQZMmTaq+oW5Rjo6OdOvWjbZt2/L3339z4cIFTCYTUkrs7e3RarUIIZBSYjQa0ev1CCHQaDS0bt2a5s2b4+bmZpn8opSspMDOTggRwr8B3M2vK2/Ki6IoilLjPPTQQ8yZMweAwYMHk5KSwjvvvMPMmTP56KOP+Pvvvzl+/LhlXNSgQYNISkpi/vz5PProo/j4+FhSSPTs2TNfmozcIK59+/b06tXLsj0mJoa33nqLV155hZdfftmy3d/fn759+7JhwwZGjRpl2S6l5JdffqFOnTo1bVZsreHm5kZgYCDt2rUjJSWFlJQUrl+/TkZGBkajEa1Wi7OzM/Xr18fd3R13d/dbZh3jylZSq10Fvszz+vpNr69Weo0KmiGEmAQcBJ6VUiYWd7CUssZE9pU1qFQpSLWt9ai2tZ6a1La549RGjhyZ72/umDFjWLZsGYcPH+bXX3+le/fuNGnShPT0dMsxAwcOZNmyZURHRxMUFGQpS6fT5XtUl9se2dnZ+a7x66+/YjKZuPvuu/OVGxwcjJubGzt27GDYsGGW7WFhYWi12hrVvlC+1Cw14R5dXFxwcXEpdmar0Wgs9L1Q21jjvooN7KSULSr9ijcRQmyjYAJ0gLmYJ2+8innpsleBd4CphZQxHZgO5szriqIoStW4edH33NeXL1/m2rVr/Pnnn7i6uhZ67vXr18t1zWvXrgEQEBBQqnLV2CzlVmLzfk4p5aDSHCeE+Bz4uYgylgJLwZyguKZ1tde0+tYkqm2tR7Wt9dSEts19TJaUlES9ev+uWZGYaH6o0qJFC7y8vGjYsCEffPBBoWW0bdsWR0dHS1l5vwdwcHCw/Ju3TXKDxy1btuDp6Vmg3Pr16+c73t7e3lJWTWjbiri5rWqb2nxvlcXmgV1xhBCNpZRxOS9HAydsWR9FURQlvzVr1ljG2AGsWrUKV1dXgoKCGDp0KB999BHNmjXD29u7yDJy/7POzMzMt/Zn3u15hYWFodFo+OeffwgLC6vM21GUGq9aB3bAm0KIYMyPYmOAh21aG0VRFCWfzz//HJPJRPfu3dm8eTPLli1j3rx51K1bl6effprVq1fTr18/nn76adq2bUt6ejpnzpxh9+7dhIeHA/9OknjnnXcYNmwYWq2Wbt264e/vj52dHV9++SX16tXD0dGRtm3b0rp1a2bPns2MGTM4e/Yst99+O05OTsTGxrJ161amTZtmSZWiKLeaah3YSSn/Y+s6KIqiKEULDw/niSee4NVXX6Vu3bq8+OKLvPTSSwDUrVuX3377jQULFvDGG29w6dIlPDw8aNu2LWPHjrWUMXz4cB577DE+/vhjFixYgJQSKSX169dn8eLFvPHGG9x+++0YjUZ27NjBgAEDeP3112nfvj1LlixhyZIlCCHw9fUlNDRUrUyg3NJEebNBV1fdunWTBw8etHU1SqWGLkpdI6i2tR7Vttaj2tZ6amjbljlXrE6nq3HjzEujhv78SqTT6XBycjokpexWWWWWtPKEoiiKoiiKUkOowE5RFEVRFKWWUIGdoiiKoihKLaECO0VRFEVRlFpCBXaKoiiKoii1hArsFEVRFEVRagkV2CmKoiiKotQSKrBTFEVRFEWpJW7dwK5FC6hTB1xdwdMT7rwTYmPN+6ZMAQcH87569SAsDM6c+ffcc+dg/Hho0ADc3cHPD554Ai5eLHidBQtACNi2reC+Gzdw8PGBvn0Lr2Nx5yqKoiiKotzk1g3sADZsgLQ0iIuDhg3NwVmu558377t4Eby9zcEewPnz0LMnNGkCR45ASgrs3QutW8OePfnL//NPWLsWGjcu9PJ2c+ci27YtvG4lnKsoiqIoinKzWzuwy+XkBHffDadOFdzn7Az33QcnTphfz5sHffrAu++Cj495m7c3zJxp7sXL6/HH4Y03zL1/N/vtN8SpUxgnTSq8TsWdqyiKoiiKUggV2AFkZMDq1dCrV8F9aWnw7bfQubP59bZtkGfx6iKtXQuOjnDHHQX3GY0wYwaG994zP2oty7mKoiiKoihFuLUDu1GjwMMD6taFrVvhuef+3ff22+Z9bdqYg7vly83bExKgUaN/j1u82Hycqys89JB5W2oq/Pe/8MEHhV/3ww+hZ09kly4F95V0rqIoiqIoShFu7cBu/XpISoKsLHOAdvvtcOWKed+sWeZ9V67ATz+Zx9AB1K9vHpOXa8YM83EzZ4Jeb942bx785z/mCRo3u3zZHNgtXFh4nYo7V1EURVEUpRi3dmCXS6uFMWPM/948AeJmoaGwbl3xx2zfbg7eGjUyf8XGwrhx5jFzUVHmwLBDBxyaN8du1izztkaNzI9oiztXURRFURSlGHa2rkC1IKW5Vy4xEdq3h59/LvrYefOgRw945hl49llo2tT8ePb0aXBzMx+zffu/vXcA3bubJ1sMGwb29hATA0C2Tof2+++xW7MGwsPNgWVx5yqKoiiKohTj1u6xu+su89g4d3eYOxdWrICAgOLP8feH/fvNaVA6dTIHc336mNOfvPqq+Zj69f/tcWvUyByweXqar+XomG+fdHc3B3u54/aKO1exCdeb2n758uXMmDHDqteMiYlhwIABAFy/fp2QkBBcXV0LXHflypUEBQXRsWNHhg4dSkJCglXrpSiKolRvt26PXU6vWaFyJ0oUpW1bWLOmUq5lmjTp30kXZTxXqZ0MBkO+105OTrz66qucOHGCE7lpd3KOe+qppzh16hReXl48//zzLF68mHnz5lVxjRVFUZTq4tbusVOUCkhNTaVly5bocx6dp6SkWF4PGDCAp556iuDgYAIDA4mKigIgPT2dqVOn0qNHDzp37kx4eDhg7gUcMWIEAwcOJDQ0FK1WS7169QBwcXGhb9++ODk55bu+lBIpJenp6UgpSUlJoUmTJlXYAoqiKEp1c+v22ClKKWVmZhIcHGx5fePGDUaMGIGbmxsDBgzgl19+YdSoUaxatYoxY8Zgb28PQEZGBtHR0ezatYupU6dy4sQJFi5cyMCBA/nyyy9JSkqiR48eDBo0CIDDhw9z7NgxS0C3roRJOvb29nzyyScEBQXh4uKCn58fS5YssU4jKIqiKDWC6rFTlBLUqVOH6Ohoy9eCBQss+6ZNm8ZXX30FwFdffcUDDzxg2TdhwgQA+vfvT0pKCklJSWzZsoVFixYRHBzMgAEDyMrK4p9//gEgLCzMEtSVhl6v55NPPuHIkSNcvnyZjh078r///a8ybllRFEWpoVSPnXLLyb58mazjxzGlpKJxd8MpKAiHcj7C7NOnDzExMURGRmI0GgkMDLTsEzetKiKEQErJDz/8QNub1gjev38/Li4uZbp2dHQ0AK1zciyOGzeORYsWleMuFEVRlNqiRgR2QoihwAeAFlgmpVT/eyllIqUkfc8eUrdvJ/viRTBJhEaDNJlg7VocfHxxGxSKS58+BQKykkyaNIn77ruPl156Kd/21atXExISwp49e6hbty5169ZlyJAhfPTRR3z00UcIIThy5Aidc5erK6OmTZty6tQprl27RoMGDdi6dSvt27cvV1mKoihK7VDtAzshhBZYAoQBF4EDQoifpJSnbFszpaaQej3XPvqIzOMnEA4OaOzsLftyQzh9XBzXv/iSjKgDNHhiBsLevvDCCjFx4kRefPHF/2/v3OOjqq6+//0Fwk1REPECqFAtqID3oqhQVF5RrFqVorYKFK23asXn9a2XPhbBam1rRe1NfcEbXiJSS2xLRdF6aStabbUBBYuPVq7iXYQQksx6/th7wmSYJJOQYSbj+n4+55Nz9tlnz1p7r8lZs/atrus1SadOnTjwwAOprq7mrrvuAuCaa65h0qRJ7LfffiQSCfr168cfGls3MdK3b18+++wzNm7cyJw5c3jiiSfYd999mTx5MsOHD6e0tJQ99tiDe5qa0e04juMUNTKzfMvQKJKGAtea2ah4fRWAmWUcTHTIIYfYyy+/vBUlbDlVVVUAdOzYMc+SFB/Juu3QoQPvT7uFykWLKMnCWUtUV9N54EB6XjYp68jd7NmzKS8vZ+bMmXVpI0aM4KabbuKQQw5pmQIFjNtt7vC6zR1ttG6b130AVFVVWRvTMSvaaPs1SVVVFZ06dXrFzFrtZVHwETugN7As5Xo5cGhDmc2szgAKnY0bN+ZbhKIlWbfrX3mFdcuXoZ47Upvls+uWL6P0hRfocvDBTea97LLLmDdvHuXl5fXsLpFIsHHjxjZji83B7TZ3eN3mjrZYty1xYtqintngemVPW3DsmkTSecB5AP27d6f08MMBqL3wQmzvvWl/6aUAJI44gtof/5jS4cPDg126UD1/Pu3PPRe9Hnp2a+67j5J58yh54IFQxmWXYbvsQvsrrghlHH00tVdeSemxx4YyevSg+ve/p/3ZZ6O33gKg+uGHaTdrFiW//W0o4+qrsY4daT95cihj9Ghqzz+fLiedFMro04eaRx6h/Te+gVasCGWUl9PujjsomTs3yDVlCqqqot0NN4QyTjuN2rFjKT39dABszz2pmTmT0hNPhA8/DGU88QTtbryRkqefDmX85Cdo9WraTZsWyvjWt0iMGkX7ceNCGfvuS8306ZSOHAnr14cynnuOdlddRclf/xrKuPVWtHgx7X7zm6DbxInYYYfR/rzzQhkHH0zNL35B6bBhYe/bdu2ofv552l9yCXrllVDGnXeiBQtoF7snc9FOjBjBxssvZ5vTT6dLdQ2JLp15b+xYepaX0/6TTwBYc8opbPPGG2yzeDEAnxx+ONa+Pd2ffQ498gglEyZQe/75lJ58ctCtd+/N2mlaeTntevSgZPz4eu30zLp1cMklRdlOXb73vVDGkUcW1PepsXZqK98nGz+e2iFDKP3ud7e4nQr1/16+2qnLzTeHZ846q6C+T421E88/T3MpvftuSu+9N+vPaCu2UHvNNVBVRelPfxrKKJDv7JbaQvsc9Jp6V2weKdbQciFQVVVF9Zo1fDhlSr0xddmSqKlm16lTWzxbtphxu80dXre5o43WrXfFRtpo+zVJLrpi28I6dn8Hviypn6QOwBnAY3mWyWkDVL35JiQy/3D5qLKS2199lY8qKzM/XJtgQ8r2XY7jOI7TFih4x87MaoCLgXnAG8AsM1uUX6mctkDi889RSWYTn7VkCTe8uIBZS5ZkvK927UisXdviz544cSI77bRTvXXtHnnkEQYOHEhJSQmNRZWnTZvGwIEDGTRoEGeeeSYbNmwAwuzbAQMGMGjQICZOnFi3ldk999yDJObPn19Xxpw5c5DE7NmzW6yD4ziO0/YoeMcOwMzmmll/M9vTzK7PtzxO26Bk223DOnUZGDtgAFcfehhj0xYKTmK1tZR07driz54wYQKPP/54vbRBgwbx6KOPMjw5viUDK1as4LbbbuPll19m4cKF1NbWUlZWBgTHbvHixVRUVFBZWcn06dPrnhs8eHBdPoCHHnqI/fffv8XyO47jOG2Topg84TiZ6Ni/P5+XZB6iskPnzlyQsv/rZrQroVNKtK25DB8+nHfeeadeWraLB9fU1FBZWUlpaSnr16+nVxznN3r06Lo8Q4YMYfny5XXXw4YN4/nnn6e6upqqqiqWLl1ab39bx3Ec54tBm4jYOU5LKN1pJzr02Y3mThAyMzr02S0vEyd69+7N5Zdfzu67786uu+7K9ttvz7HJ2WeR6upqZs6cyXHHHVeXJomRI0fWLb1yUnLGteM4jvOFwh07p6jpOvIYrJnrBNnGjXQdeUyOJGqcjz/+mPLyct5++21WrlzJunXruP/+++vlueiiixg+fDjDhg2rl37GGWdQVlZGWVnZZrtgOI7jOF8M3LFzipptjjiCzoMHk4gTDZoiUV1N58GD2eaII3IsWWbmz59Pv3796NmzJ6WlpZx66qn87W9/q7s/ZcoU3n//fW6Oa3KlMmTIECoqKvjggw/o37//1hTbcRzHKRDcsXOKGkn0vORiOg8cSKKqqsFuWTMjUVUVthO75OKstxNrbXbffXcWLFjA+vXrMTOeeuqpurF506dPZ968eTz00EOUNDDb98Ybb+SGuJir4zjFg6TBkr7bVL6qqiqmTp3KqlWrtoZYTgHijp1T9Ki0lJ6XTaLHORMp3XVXEjXVwcmrqSFRVUWipprSXr3occ7EsEdsFnvKNsWZZ57J0KFDWbJkCX369GHGjBn87ne/o0+fPrzwwguccMIJjBo1CoCVK1fWTYw49NBDGTNmDAcddBCDBw8mkUhwXlzR/IILLuC9995j6NChHHDAAUydOnWzzz3++OM56qijtlh+x3EKA0k7S7oDeBW4VtJ2jeWfNWsWkydPpqKiYqvI5xQeBb/zRHPxnSccaLxuN65cyYaFC0msXUtJ1650GjTId5hoBm63ucPrNne0tbqtrKykS5cuPwCuAjoBvwKuM7MPG3pGkgYPHpxIJBJUVFTkrechF7S19suWXOw84cudOF84OvTq5Y6c4zgFSSKRoKysjCuvvBLgemAOcIWZvZnF40dXVFQwY8aMonLqnOZRdBE7Se8D/8m3HM1gR+CDfAtRpHjd5g6v29zhdZs7Cr1utwV2A7oA64FFZjYk24cl/REYBbwGFNfLPVDo7ddSBphZy1fET6PoHLu2hqSXWzME62zC6zZ3eN3mDq/b3FGodSupL/AzYAywErgamGlmmbfOyVzGPsDrwEoz650LOfNNobbfltLaenlXrOM4juPkl12A44HJwM/NbF0LyjgcWAu835qCOW0PnxXrOI7jOHnEzBYAfcxsagudOsxsBtAHqGlV4Zw2hzt2+efOfAtQxHjd5g6v29zhdZs7CrZuzeyTVijjMwpYx1agWHVrVb18jJ3jOI7jOE6R4BE7x3Ecx3GcIsEduxwiaTdJf5b0uqRFki6N6TtIelLSv+Pf7jFdkm6TtFTSvyQdlF8NCh9J7ST9U9If4nU/SS/GOnxYUoeY3jFeL433++ZV8AJHUjdJsyUtlvSGpKFut62DpMvi/4OFkh6S1MnttuVIukvSGkkLU9KabauSxsf8/5Y0Ph+6NES0kZckvRZtZ0pMP0bSPyS9KukvkvaK6Q3ajaSrYvoSSaPypFJSlubqNUHS+zH9VUnnppRVMO3XiF5HR70WSrpXUvuY3rp2aWZ+5OgAdgUOiuddgTeBfYGfAlfG9CuBn8Tz0cCfAAGHAS/mW4dCP4D/Ah4E/hCvZwFnxPPbgQvj+UXA7fH8DODhfMteyAdwL3BuPO8AdHO7bZV67Q28DXSO17OACW63W1Snw4GDgIUpac2yVWAH4H/i3+7xvHu+dUvRR8C28bwUeDHK/yawT4qt3NOY3cT3z2tAR6Af8BbQrg3pNQH4ZYZyCqr9GtDrcGAZ0D+mTwXOyYVdesQuh5jZKjP7RzxfC7xB+Md+MuHFSfz79Xh+MnCfBRYA3STtunWlbjtI6gOcAEyP1wKOBmbHLOl1m6zz2cAxMb+ThqTtCS/LGQBmttHCwG6329ahPdA5/lrvAqzC7bbFmNlzwEdpyc211VHAk2b2kZl9DDwJHJdz4bMkyvt5vCyNh8UjuXfs9oQ18KBhuzkZKDOzKjN7G1gKZL0AcmvTAr0aoqDarwG9aoGNtmkHkSeB0+J5q9qlO3ZbiRgKP5Dgue9sZqvirdXAzvG8N8GjT7I8pjmZuQX4PpBcxLMH8ImZJaf7p9ZfXd3G+5/G/M7m9COshXW3Qjf3dEnb4Ha7xZjZCuAm4F2CQ/cp8Aput61Nc2214G1YYdjJq8Aawsv+ReBcYK6k5cDZwI0xe0N2U3B6NlMvgNNid+VsSbvFtILXC3gJaC8puRDxGMIuI9DKdumO3VZA0rbAb4FJFqaj12Eh3upTk5uJpK8Ba8zslXzLUoS0J3Rt/cbMDgTWEbqz6nC7bRlxrNfJBOe5F7ANBRQZKkaKxVbNrNbMDiCsVTdE0iDgMmC0mfUB7gZuzqOILaKZev0e6Gtm+xGcpXszFFkQpOsFDCR0i0+T9BJhMenaXHy2O3Y5RlIpwal7wMwejcnvJbuq4t81MX0Fmzx4CAaxYmvJ2sY4AjhJ0jtAGaEr61ZCCDu5o0pq/dXVbby/PfDh1hS4DbEcWB5/OUPoyjkIt9vWYCTwtpm9b2bVwKMEW3a7bV2aa6ttxobjsIg/E3aq2D/le/owYRwXNGw3BatnNnqZ2YdmVhXTpwMHx/O2oNdxZvaCmQ2zsP/vc4SxhNDKdumOXQ6JYxpmAG+YWeovqceA5OyW8UB5Svq4OEPmMODTlO4EJwUzu8rM+phZX8KvoKfN7FuEL9CYmC29bpN1Pibmb/O/4nOBma0GlkkaEJOOIexB6Xa75bwLHCapS/z/kKxbt9vWpbm2Og84VlL3GFU9NqYVBJJ6SuoWzzsD/4cwZnt7Sf1jtmQaNGw3jwFnKMya7Qd8mdBFmBeaq1fa2N2T2KRvQbVfA3otlrRTTOsIXEGYKAWtbZdNza7wY4tmxhxJ6AL4F/BqPEYTxjo8BfwbmA/sYJtm0vyKMFOpAjgk3zq0hQMYwaZZsV8i/KNaCjwCdIzpneL10nj/S/mWu5AP4ADg5Wi7cwgzstxuW6dupwCLgYXATMIMRbfbltfnQ4TxitWEaPM5LbFVYGKs56XAt/OtV5qO+wH/jN/HhcAPY/opUY/XgGeS9tGY3QA/iPovAY5vY3r9GFgU0/8M7F2I7deIXj8jOKNLCEOzkvlb1S595wnHcRzHcZwiwbtiHcdxHMdxigR37BzHcRzHcYoEd+wcx3Ecx3GKBHfsHMdxHMdxigR37BzHcRzHcYoEd+wcp5WQdK2k+/MtR0uRNCJu4eNkgaTbJV2zhWX0lWQpixNnyvNjSZO25HMKGUmLJI3YwjImSPpLPO8oabGknq0hn+O0Ndyxc5wskfR5ypGQVJly/a18y5drogOyJtUJkVQa0zZbN0nSPZJq0hYVTd4bJek5SWslvS/pWUkn5VqH1sTMLjCz63L5GdE5GQfcEa/rOd+SOkh6VNJfJW0Xf1yYpEvTyrk0pl+blt4v2vJvMnz2dpJukfRutPG34vWOWco+T9KxTeUzs4Fm9kw2ZWaDhZ0J7iJtGzzH+aLgjp3jZImZbZs8CDsInJiS9kC+5dtKfEzY8ifJ8TGtHpK2AU4jbD5+Vtq9MYTFU+8jbJGzM/BD4MTciNw0jUXM8swEYK6ZVabfiKvXPwp0A461TftQv0lwBlMZz6bti1IZR2i/02N5ybI7EBb4HUjYy3Y7YChhW6ohTQkd2/8Q4Nmm8uaIB4HxqTo5zhcFd+wcp3XpIOm+GIlaJOmQ5A1J+0h6RtIn8d5JKfeekXRuynVq15IkTYuRsc8kVShslI2kEyT9M6YvS43IpHTzjY9Rlw8k/SDlfucYVftY0uvAV7LQbyb1nYZxBActndOAT4CpbNraKLnN3s3AdWY23cw+NbOEmT1rZt+JefaKEbxPo8wPZxIkRb/zJK2UtErS5Sn3SyRdGSNNH0qaJWmHtGfPkfQu8HSG8kdIWi7p6ijHO6mR2Vh3P4rnV0h6MekgSrowtnGnxuTIguPJ4BxJ6kLYEL09cIKZrUu5/Xegi6SBMe9Awk4Ef08rQ4T2+2/Crg2pjvU4YHfgFDN7PbbRGjO7zszmpui8Itr6EknHpDx/DPBXM6uKUcTZkh6Oef8haf8UOd6RNDKez5X085R7ZZLuiufbS5oR23mFpB9Japep0sxsOcFhPazBmnWcIsUdO8dpXU4CyghRlMeAX0LosiS8iJ8AdgIuAR7Qpv1YG+NYYDjQn7CZ91g2bQS/jvAS7gacAFwo6etpzx8JDCC8bH8oaZ+YPhnYMx6jSHHAGmEOMFxSN4W9C4exaR/OVMYTtnoqA/aWlNysewBhU+vZjXzGdYR66k6I6P2iCZmOIux5eSxwRdJJINTx14GvAr0IL/pfpT37VWAfgv6Z2AXYEegddbqzgTb7GVAF/LekLwM3AGeZ2YYs5WiIwYTth1LpCPwJ2ACcnCmaR30HfHy8TudIQv2WAbOo3/4jgcfN7PNMQsU6uBj4ipl1JdTfOylZRgN/TLk+mRCl3YEQTZsTvxPpTATOlnR0dKKHAMlu5XuAGmAv4EBCe5+boYwkbwD7N3LfcYoSd+wcp3X5i5nNNbNawss0+WI5DNgWuNHMNprZ08AfgDOzKLMa6ArsDcjM3rCwQTRm9oyZVcSIyr8IztRX056fYmaVZvYaYY/FpExjgevN7CMzWwbcloUsGwgO6unxeCym1SFpd4Kz9aCZvUfo0ks6GT3i31VN6LsH0MvMNpjZX5qQaYqZrTOzCuBuNtXpBcAPzGx5HHd1LTBG9btdr43PZnKOklxjZlVm9izBWRmbnsHMElHH7xHq5Kdm9s9myNEQ3YC1aWldCd2i98byMnE/cGZ0ns6I1+mMB/5kZh8TnK3jFDcpJ7RTY21US3Aw95VUambvmNlbKfdHA3NTrl8xs9lmVk2I2HYiQzTNzFYDFwL3ArcC48xsraSdY5mTYnutAaZF3RpiLaH+HOcLhTt2jtO6rE45Xw90ii/wXsCy6AAk+Q8hEtQo0Qn8JSHKs0bSnZK2A5B0qKQ/K0xA+JTgRKQPbk+Xadt43gtYliZPNtxHcGIa6oY9G3jDzF6N1w8A34xORjLSuNmEihS+T9gU+6XYnTmxCXnSdegVz/cAfqfQ9f0JIYJTSxjTl+nZTHyc1s2ZWn49zOwdwsbkfakfkctGjgY/n+DIpfIBwaG5V1LGSKOZvUvYNPwG4N/Rca9DUmfgG4S2wcxeIIwb/WbM8iGNtJGZLQUmEZzUNbHLtFcsezDwadpnLkt5NgEsp4F6JPxwaAcsSXHq9wBKgVUp9XgHIfrdEF0JwwEc5wuFO3aOs3VYCewmKfU7tzuwIp6vA7qk3Nsl9WEzu83MDgb2JXTJ/r9460FChGg3M9seuJ3gFGXDKkK3aKo82fA84aW/M5ApmjYO+JKk1ZJWEyI0OxIiLksIL/nTGirczFab2XfMrBdwPvBrSXs1Ik+6Divj+TLgeDPrlnJ0MrMVKfk3m82bRneFiQCZyq+HpBMIkbSnCF2zSbKRoyH+RWjvepjZo8B3gNmSjmrg2fuA/0tm5/sUwoSIX6e0U7K7GWA+MCpN93QZHjSzIwlOlwE/ibfSo3WQ0kbxO9CHBuoRuJ7g/O4qKRl9XUbo6t4xpQ63M7OBDclH6GJ/rZH7jlOUuGPnOFuHFwnRsu8rLBEygjBYvSzefxU4VVKX6MSck3xQ0ldiZK6U4ABuAJKRv67AR2a2QdIQNkVcsmEWcJWk7pL6EMaCNYmZWZT9pHheh6ShhDF7Q4AD4jGI4ICOi/n/C7hG0rcVltQokXSkpDtjGd+I8kCIWFmKvpm4JtbbQODbQHKyxe3A9ZL2iOX2lHRyNjqmMUVhWZFhwNcIY8XqobAEyHTCmK/xwImSRreCHHPZvGsdADN7iDDOrVzSERmyPEwYhzYrw73xhCVBBrOpnY4A9o8Rt5kEZ+q3kvaObdRDYSLJaEkD4ji4jgR7rGRTG6WPrwM4WNKpMXo9ieCkLUgXStJwQhuOizL+QlLvOPTgCeDnKTazp6SMdSOpN2E832af4TjFjjt2jrMVMLONBGfoeEJX2q8Jjs7imGUasBF4jzC+KHX5lO2A/09wcv5D6CZLRoQuAqZKWktYMiTTS7whpsTy3ia8NDMNsG9In0VmtijDrfFAeRz3tzp5EMZLfU3SDmY2mzA+byIhavMe8CM2TcL4CvCipM8J0chLzex/GhHnWUK341PATWb2REy/NT7/RKyfBcCh2eoYWU2o95WENrkgpc1SuTPqPdfMPiQ45tMl9dhCOe4DRseu080ws3sJUbk/Rsc+9V6lmc1PHz8YnZ5jgFtS28jMXgEeB8bHsXsjgcXAk8BnwEuEyOuLhPF1NxJseTWhS/QqSd0IUeW/pYlaTmjzjwld9afG8Xapcm0X9b3YzFaY2fPADOBuqW4Gbwfg9VjObBruLv4mjY9BdJyiRWk/uB3HcdoEkvoSnNJSM6vJQfkjgPvNrE8TWXOKpBuANWZ2Sz7lyAZJY4ExZjY2Je1aYC8zO6vBB1tXho6ELtjhcZKF43yhKNRFOR3HcRzAzK7OtwzN4BNC9DlvxCjd3vmUwXHyiTt2juM4TquQ0g3uOE6e8K5Yx3Ecx3GcIsEnTziO4ziO4xQJ7tg5juM4juMUCe7YOY7jOI7jFAnu2DmO4ziO4xQJ7tg5juM4juMUCe7YOY7jOI7jFAn/C2XOkbe+ljwVAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 720x324 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.gridspec as gridspec\n",
    "\n",
    "# Example data points with their (x, y) coordinates, labels, and sizes for bubbles\n",
    "# y 负号向上，正号向下 x 负号向左，正号向右\n",
    "data_points = [\n",
    "    {\"x\": 418, \"y\": 0.434, \"name\": \"Hyper'18\", \"Para\": 11.82, \"color\": (0.83921569, 0.15294118, 0.15686275, 1.0), \"alpha\": 0.7, \"para_xshift\": 50, \"para_yshift\": 0, \"M_xshift\": 20, \"M_yshift\": -2, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 449, \"y\": -18.50, \"name\": \"Joint'18\", \"Para\": 25.5, \"color\": (0.7372549, 0.74117647, 0.13333333, 1.0), \"alpha\": 0.7, \n",
    "    \"para_xshift\": -140, \"para_yshift\": 0, \"M_xshift\": -135, \"M_yshift\": -1.5, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 610, \"y\": -19.50, \"name\": \"Channel'20\", \"Para\": 116, \"color\": (0.49803922, 0.49803922, 0.49803922, 1.0), \"alpha\": 0.7,\n",
    "   \"para_xshift\": 50, \"para_yshift\": 2.5, \"M_xshift\": 20, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 1027, \"y\": -23.31, \"name\": \"GMM'20\", \"Para\": 29.63, \"color\": (0.89019608, 0.46666667, 0.76078431, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 20, \"para_yshift\": 3.5, \"M_xshift\": 20, \"M_yshift\": 2, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 1038, \"y\": -28.27, \"name\": \"INC'21\", \"Para\": 50.03, \"color\": (0.54901961, 0.3372549, 0.29411765, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3.5, \"M_xshift\": 0, \"M_yshift\": -5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 509, \"y\": -29.72, \"name\": \"SFT'22\", \"Para\": 99.86, \"color\": (0.58039216, 0.40392157, 0.74117647, 1.0), \"alpha\": 0.5 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3, \"M_xshift\": 0, \"M_yshift\": -4.5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    # {\"x\": 833, \"y\": -24.52, \"name\": \"ELIC'22\", \"Para\": 33.79, \"color\": (0.17254902, 0.62745098, 0.17254902, 1.0), \"alpha\": 0.7 ,\n",
    "    # \"para_xshift\": 0, \"para_yshift\": -2.5, \"M_xshift\": 0, \"M_yshift\": -4, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 475.7, \"y\": -29.67, \"name\": \"TinyLIC'23\", \"Para\": 28.34, \"color\": (0.09019608, 0.74509804, 0.81176471, 1.0), \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": -150, \"para_yshift\": 1.7, \"M_xshift\": -170, \"M_yshift\": 0.2, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 205.08, \"y\": -28.20, \"name\": \"Our-Large\", \"Para\": 17.0, \"color\": \"r\", \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": -3.5, \"M_xshift\": 0, \"M_yshift\": -5, \"ha_loc\": \"center\", \"va_loc\": \"top\"},\n",
    "\n",
    "    # {\"x\": 173, \"y\": -13.12, \"name\": \"Our-Middle\", \"Para\": 5.79, \"color\": \"magenta\", \"alpha\": 0.7 ,\n",
    "    # \"para_xshift\": 40, \"para_yshift\": 0, \"M_xshift\": 35, \"M_yshift\": -1.5, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 157.93, \"y\": -15.76, \"name\": \"Our-Small\", \"Para\": 3.97, \"color\": \"darkblue\", \"alpha\": 0.7 ,\n",
    "    \"para_xshift\": 0, \"para_yshift\": 3, \"M_xshift\": 0, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"},\n",
    "\n",
    "    {\"x\": 3843.68, \"y\": -35.26, \"name\": \"TCM'23\", \"Para\": 121.88, \"color\": (1.0, 0.49803922, 0.05490196, 1.0), \"alpha\": 0.7,\n",
    "    \"para_xshift\": 0, \"para_yshift\": 3, \"M_xshift\": 0, \"M_yshift\": 1, \"ha_loc\": \"left\", \"va_loc\": \"top\"}\n",
    "]\n",
    "\n",
    "\n",
    "# # Create the plot\n",
    "# fig, ax = plt.subplots()\n",
    "# 创建两个横向的子图\n",
    "# fig, (ax1, ax2) = plt.subplots(1, 2)\n",
    "fig = plt.figure(figsize=(10, 4.5))\n",
    "gs = gridspec.GridSpec(1, 2, width_ratios=[4, 1])  # 第一个子图是第二个子图的3倍宽\n",
    "\n",
    "# 创建子图\n",
    "ax1 = plt.subplot(gs[0])\n",
    "ax2 = plt.subplot(gs[1])\n",
    "\n",
    "# 隐藏两个子图之间的空间\n",
    "fig.subplots_adjust(wspace=0.05)\n",
    "\n",
    "# Define a scale factor for bubble sizes\n",
    "scale_factor = 20\n",
    "\n",
    "# Add data points\n",
    "for point in data_points:\n",
    "    if point[\"x\"] <= 1100:\n",
    "        bubble_size = point[\"Para\"]  * scale_factor\n",
    "        ax1.scatter(point[\"x\"], point[\"y\"], s=bubble_size, alpha=point[\"alpha\"], color=point[\"color\"], marker='o', linewidth=0.5)\n",
    "        ax1.plot(point[\"x\"], point[\"y\"], marker='o', color='black', markersize=1)  # Adding a center marker\n",
    "    else:\n",
    "        bubble_size = point[\"Para\"]  * scale_factor\n",
    "        ax2.scatter(point[\"x\"], point[\"y\"], s=bubble_size, alpha=point[\"alpha\"], color=point[\"color\"], marker='o', linewidth=0.5)\n",
    "        ax2.plot(point[\"x\"], point[\"y\"], marker='o', color='black', markersize=2)\n",
    "\n",
    "\n",
    "# Annotate the data points\n",
    "for point in data_points:\n",
    "    if point[\"x\"] <= 1100:\n",
    "        ax1.text(point[\"x\"] + point[\"M_xshift\"], point[\"y\"] + point[\"M_yshift\"], point[\"name\"], fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "        ax1.text(point[\"x\"] + point[\"para_xshift\"], point[\"y\"] + point[\"para_yshift\"], str(point[\"Para\"]) + 'M', fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "    else:\n",
    "        ax2.text(point[\"x\"] + point[\"M_xshift\"], point[\"y\"] + point[\"M_yshift\"], point[\"name\"], fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "        ax2.text(point[\"x\"]+ point[\"para_xshift\"], point[\"y\"] + point[\"para_yshift\"], str(point[\"Para\"]) + 'M', fontsize=10, ha=point[\"ha_loc\"], va=point[\"va_loc\"])\n",
    "    \n",
    "\n",
    "# 断裂标志\n",
    "# kwargs = dict(transform=ax1.transAxes, color='k', clip_on=False)\n",
    "# ax1.plot((1, 1), (-0.05, 1.05), **kwargs)\n",
    "# kwargs.update(transform=ax2.transAxes)\n",
    "# ax2.plot((0, 0), (-0.05, 1.05), **kwargs)\n",
    "d = .010  # 斜线长度\n",
    "ax1.plot((1-d, 1+d), (-d, +d), color='k', transform=ax1.transAxes, clip_on=False)\n",
    "ax2.plot((-d, +d), (-d, +d), color='k', transform=ax2.transAxes, clip_on=False)\n",
    "ax1.plot([157.93, 205.08], [-15.76, -28.20], \n",
    "             color='black', linewidth=1, linestyle='--')\n",
    "\n",
    "y_value = -26.61\n",
    "ax1.axhline(y=y_value, color='blue', linestyle='--', linewidth=0.8)\n",
    "ax1.text(25, -25 , \"VVC\", fontsize=12, ha='left', va='bottom', color='blue')\n",
    "ax2.axhline(y=y_value, color='blue', linestyle='--', linewidth=0.8)\n",
    "# ax2.text(10, y_value, \"VVC\", fontsize=10, ha='left', va='bottom', color='blue')\n",
    "\n",
    "\n",
    "y_value = 0\n",
    "ax1.axhline(y=y_value, color='red', linestyle='--', linewidth=0.8)\n",
    "ax1.text(120, -1 , \"BPG444\", fontsize=12, ha='left', va='bottom', color='red')\n",
    "ax2.axhline(y=y_value, color='red', linestyle='--', linewidth=0.8)\n",
    "# ax2.text(10, y_value, \"VVC\", fontsize=10, ha='left', va='bottom', color='blue')\n",
    "\n",
    "ax1.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "ax2.grid(which='major', linestyle='-', linewidth=0.3, color='lightgray')\n",
    "\n",
    "# Create legend for bubble sizes\n",
    "legend_bubble_sizes = [10, 20, 50]\n",
    "for size in legend_bubble_sizes:\n",
    "    ax2.scatter([], [], s=size * scale_factor, color='gray', alpha=0.5, label=str(size) + 'M')\n",
    "    ax2.plot([], [], marker='o', color='black', markersize=10)  # Adding a center marker\n",
    "\n",
    "# Add the legend for bubble sizes\n",
    "# ax1.legend(loc='lower right', ncol=len(legend_bubble_sizes))\n",
    "ax2.legend(loc='lower right', bbox_to_anchor=(0.85, 0.2))\n",
    "\n",
    "# 设置X轴和Y轴的范围\n",
    "ax1.set_xlim([100, 1100])\n",
    "ax2.set_xlim(3800, 3900)  # 离群值\n",
    "\n",
    "ax1.set_ylim([-36, 2])\n",
    "ax2.set_ylim([-36, 2])\n",
    "ax1.invert_yaxis()\n",
    "ax2.invert_yaxis()\n",
    "\n",
    "# 隐藏第二个子图的 y 轴刻度标签\n",
    "ax2.set_yticklabels([])\n",
    "\n",
    "# 隐藏第一个子图的右边框和第二个子图的左边框\n",
    "ax1.spines['right'].set_visible(False)\n",
    "ax2.spines['left'].set_visible(False)\n",
    "\n",
    "# 由于我们隐藏了第二个子图的左边框，我们也需要隐藏左边的刻度线\n",
    "ax2.yaxis.set_ticks_position('none') \n",
    "\n",
    "# Set the axis labels\n",
    "# ax1.set_xlabel('Thousand MACs per pixel (KMACs/pixel)')\n",
    "ax1.set_ylabel('BD-Rate (%) over BPG444', fontsize=12)\n",
    "\n",
    "fig.text(0.5, 0.04, 'Thousand MACs per pixel (KMACs/pixel)', ha='center', va='center', fontsize=12)\n",
    "\n",
    "# Set the title of the plot\n",
    "# ax.set_title('Comparison of Image Compression Methods')\n",
    "\n",
    "# Remove the legend if you don't want to show the labels in the corner\n",
    "# ax.legend()\n",
    "\n",
    "ax1.annotate('better', xy=(0.6, 0.3), xycoords='axes fraction', xytext=(0.85, 0.15),\n",
    "            arrowprops=dict(facecolor='red', shrink=0.05),\n",
    "            fontsize=16, ha='center', va='bottom')\n",
    "\n",
    "\n",
    "\n",
    "plt.savefig('../out_figure/rd-c-clic.pdf', dpi=300, bbox_inches='tight', pad_inches=0.05)\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "{'BPG444.csv vs Medium.csv': {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': 'Medium.csv',\n",
       "  'BD-Rate': -23.836783656385517},\n",
       " 'BPG444.csv vs TCSVT24.csv': {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': 'TCSVT24.csv',\n",
       "  'BD-Rate': -31.930381610352587},\n",
       " \"BPG444.csv vs SFT'22.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"SFT'22.csv\",\n",
       "  'BD-Rate': -27.34362521935395},\n",
       " 'BPG444.csv vs Small.csv': {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': 'Small.csv',\n",
       "  'BD-Rate': -11.881028894404121},\n",
       " \"BPG444.csv vs TCM'23.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"TCM'23.csv\",\n",
       "  'BD-Rate': -31.16415716311205},\n",
       " \"BPG444.csv vs Hyper'18.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"Hyper'18.csv\",\n",
       "  'BD-Rate': 3.6260296213455057},\n",
       " \"BPG444.csv vs Joint'18.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"Joint'18.csv\",\n",
       "  'BD-Rate': -14.195570864965024},\n",
       " \"BPG444.csv vs INC'21.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"INC'21.csv\",\n",
       "  'BD-Rate': -26.81085535851023},\n",
       " 'BPG444.csv vs Large.csv': {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': 'Large.csv',\n",
       "  'BD-Rate': -23.836783656385517},\n",
       " \"BPG444.csv vs GMM'20.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"GMM'20.csv\",\n",
       "  'BD-Rate': -20.14647203841866},\n",
       " \"BPG444.csv vs TinyLIC'23.csv\": {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': \"TinyLIC'23.csv\",\n",
       "  'BD-Rate': -27.697966227164095},\n",
       " 'BPG444.csv vs VVC.csv': {'anchor': 'BPG444.csv',\n",
       "  'comparison_file': 'VVC.csv',\n",
       "  'BD-Rate': -14.084659548526435}}"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import scipy.interpolate\n",
    "import pandas as pd\n",
    "\n",
    "import os\n",
    "import json\n",
    "\n",
    "\n",
    "# piecewise = 0 (默认设置):\n",
    "# 函数使用三次多项式拟合来近似RD曲线，然后在这个拟合曲线上计算积分。这种方法在RD曲线相对平滑且没有太多尖锐的转折点时效果较好。它依赖于多项式拟合能够准确捕捉RD曲线的整体趋势。\n",
    "# 这种方法在数据点比较稀疏或者当RD曲线比较规则（例如，没有突变或不规则波动）时效果更好。\n",
    "\n",
    "# piecewise = 1:\n",
    "# 当 piecewise 设置为 1 时，函数使用分段三次Hermite插值(PCHIP)来近似RD曲线，并在这个插值曲线上使用梯形法则计算积分。PCHIP插值是一种保持单调性的方法，它可以更好地处理RD曲线上的突变和不规则性。\n",
    "# 这种方法适用于RD曲线在某些区域有尖锐转折或者更加复杂和非线性的情况。它能更准确地适应数据的局部变化，特别是在数据点较多且分布不均匀时。\n",
    "\n",
    "def BD_PSNR(R1, PSNR1, R2, PSNR2, piecewise=0):\n",
    "    lR1 = np.log(R1)\n",
    "    lR2 = np.log(R2)\n",
    "\n",
    "    p1 = np.polyfit(lR1, PSNR1, 3)\n",
    "    p2 = np.polyfit(lR2, PSNR2, 3)\n",
    "\n",
    "    # integration interval\n",
    "    min_int = max(min(lR1), min(lR2))\n",
    "    max_int = min(max(lR1), max(lR2))\n",
    "\n",
    "    # find integral\n",
    "    if piecewise == 0:\n",
    "        p_int1 = np.polyint(p1)\n",
    "        p_int2 = np.polyint(p2)\n",
    "\n",
    "        int1 = np.polyval(p_int1, max_int) - np.polyval(p_int1, min_int)\n",
    "        int2 = np.polyval(p_int2, max_int) - np.polyval(p_int2, min_int)\n",
    "    else:\n",
    "        # See https://chromium.googlesource.com/webm/contributor-guide/+/master/scripts/visual_metrics.py\n",
    "        lin = np.linspace(min_int, max_int, num=100, retstep=True)\n",
    "        interval = lin[1]\n",
    "        samples = lin[0]\n",
    "        v1 = scipy.interpolate.pchip_interpolate(np.sort(lR1), np.sort(PSNR1), samples)\n",
    "        v2 = scipy.interpolate.pchip_interpolate(np.sort(lR2), np.sort(PSNR2), samples)\n",
    "        # Calculate the integral using the trapezoid method on the samples.\n",
    "        int1 = np.trapz(v1, dx=interval)\n",
    "        int2 = np.trapz(v2, dx=interval)\n",
    "\n",
    "    # find avg diff\n",
    "    avg_diff = (int2-int1)/(max_int-min_int)\n",
    "\n",
    "    return avg_diff\n",
    "\n",
    "\n",
    "def BD_RATE(R1, PSNR1, R2, PSNR2, piecewise=0):\n",
    "    lR1 = np.log(R1)\n",
    "    lR2 = np.log(R2)\n",
    "\n",
    "    # rate method\n",
    "    p1 = np.polyfit(PSNR1, lR1, 3)\n",
    "    p2 = np.polyfit(PSNR2, lR2, 3)\n",
    "\n",
    "    # integration interval\n",
    "    min_int = max(min(PSNR1), min(PSNR2))\n",
    "    max_int = min(max(PSNR1), max(PSNR2))\n",
    "\n",
    "    # find integral\n",
    "    if piecewise == 0:\n",
    "        p_int1 = np.polyint(p1)\n",
    "        p_int2 = np.polyint(p2)\n",
    "\n",
    "        int1 = np.polyval(p_int1, max_int) - np.polyval(p_int1, min_int)\n",
    "        int2 = np.polyval(p_int2, max_int) - np.polyval(p_int2, min_int)\n",
    "    else:\n",
    "        lin = np.linspace(min_int, max_int, num=100, retstep=True)\n",
    "        interval = lin[1]\n",
    "        samples = lin[0]\n",
    "        v1 = scipy.interpolate.pchip_interpolate(np.sort(PSNR1), np.sort(lR1), samples)\n",
    "        v2 = scipy.interpolate.pchip_interpolate(np.sort(PSNR2), np.sort(lR2), samples)\n",
    "        # Calculate the integral using the trapezoid method on the samples.\n",
    "        int1 = np.trapz(v1, dx=interval)\n",
    "        int2 = np.trapz(v2, dx=interval)\n",
    "\n",
    "    # find avg diff\n",
    "    avg_exp_diff = (int2-int1)/(max_int-min_int)\n",
    "    avg_diff = (np.exp(avg_exp_diff)-1)*100\n",
    "    return avg_diff\n",
    "\n",
    "\n",
    "def read_csv_data(csv_file):\n",
    "    data = pd.read_csv(csv_file)\n",
    "    return data.iloc[:, 0].values, data.iloc[:, 1].values\n",
    "\n",
    "def calculate_bd_rate_for_directory(directory, piecewise=0, anchor=None, output_json='bd_rate_results.json'):\n",
    "    files = [f for f in os.listdir(directory) if f.endswith('.csv')]\n",
    "    rates_and_psnrs = {file: read_csv_data(os.path.join(directory, file)) for file in files}\n",
    "\n",
    "    if anchor and anchor in rates_and_psnrs:\n",
    "        anchor_R, anchor_PSNR = rates_and_psnrs[anchor]\n",
    "    else:\n",
    "        raise ValueError(\"Anchor file not found or not specified correctly.\")\n",
    "\n",
    "    results = {}\n",
    "    for file, (R, PSNR) in rates_and_psnrs.items():\n",
    "        if file != anchor:\n",
    "            bd_rate = BD_RATE(anchor_R, anchor_PSNR, R, PSNR, piecewise)\n",
    "            results[f\"{anchor} vs {file}\"] = {\n",
    "                \"anchor\": anchor,\n",
    "                \"comparison_file\": file,\n",
    "                \"BD-Rate\": bd_rate\n",
    "            }\n",
    "\n",
    "    with open(output_json, 'w') as outfile:\n",
    "        json.dump(results, outfile, indent=4)\n",
    "\n",
    "    return results\n",
    "\n",
    "\n",
    "calculate_bd_rate_for_directory('../data/tecnick/', piecewise=0, anchor='BPG444.csv', output_json='../data/tecnick/results.json')\n",
    "\n",
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.7"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

